Differential Privacy with Multiple Selections

We consider the setting where a user with sensitive features wishes to obtain a recommendation from a server in a differentially private fashion. We propose a ``multi-selection'' architecture where the server can send back multiple recommendations and the user chooses one from these that matches best with their private features. When the user feature is one-dimensional -- on an infinite line -- and the accuracy measure is defined w.r.t some increasing function $\mathfrak{h}(.)$ of the distance on the line, we precisely characterize the optimal mechanism that satisfies differential privacy. The specification of the optimal mechanism includes both the distribution of the noise that the user adds to its private value, and the algorithm used by the server to determine the set of results to send back as a response and further show that Laplace is an optimal noise distribution. We further show that this optimal mechanism results in an error that is inversely proportional to the number of results returned when the function $\mathfrak{h}(.)$ is the identity function.

==> fig/differential_equation.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 71,
   "id": "62eba7e6-90e9-4e41-83d9-f1f174738f8f",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 640x480 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 640x480 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "import numpy as np\n",
    "import math\n",
    "import matplotlib.pyplot as plt\n",
    "from scipy.integrate import odeint\n",
    "\n",
    "\n",
    "def h(x):\n",
    "    pos = [0,-np.log(4),np.log(4)]\n",
    "    lst = []\n",
    "    for i in pos:\n",
    "        lst.append(np.abs(x-i))\n",
    "    lst = np.array(lst)\n",
    "    return np.min(lst)\n",
    "\n",
    "\n",
    "\n",
    "\n",
    "def draw(lambdahatval):\n",
    "\n",
    "    lambdahat =  lambdahatval   \n",
    "\n",
    "    \n",
    "    # Define the ODE function\n",
    "    def f(y, x):\n",
    "        zeta = 0.1\n",
    "        return h(x) * 0.5 * zeta * math.exp(- zeta * np.abs(x)) - lambdahat * zeta * 0.5 * math.exp(- zeta * np.abs(x)) - np.abs(y)\n",
    "\n",
    "    # Set the initial condition\n",
    "    y0 = 0.0\n",
    "    \n",
    "    # Create an array of x values\n",
    "    x_values1 = np.linspace(0, 100, 1000)\n",
    "    #print(x_values1)\n",
    "    x_values2 = np.linspace(0, -100, 1000)\n",
    "    #print(x_values2)\n",
    "    \n",
    "    # Solve the ODE using odeint\n",
    "    solution1 = odeint(f, y0, x_values1)\n",
    "    #print(type(solution1))\n",
    "    solution2 = odeint(f, y0, x_values2)\n",
    "    #print(solution2)\n",
    "    solution1 = solution1.reshape(-1)\n",
    "    solution2 = solution2.reshape(-1)\n",
    "    \n",
    "    x_values = np.hstack( [x_values2[::-1] , x_values1] )\n",
    "    #print(x_values)\n",
    "    solution = np.hstack( [solution2[::-1] , solution1] )\n",
    "    #print(solution)\n",
    "    \n",
    "    # Plot the solution\n",
    "    plt.plot(x_values, solution, label='Solution')\n",
    "    plt.xlabel('x')\n",
    "    plt.ylabel('f(x)')\n",
    "    plt.title('Solution for differential equation')\n",
    "    plt.legend()\n",
    "    plt.grid(True)\n",
    "    plt.show()\n",
    "\n",
    "draw(0.45)\n",
    "draw(0.55)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 41,
   "id": "4ec55167-bc84-405f-94b4-d22950af9697",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "1.0986122886681098"
      ]
     },
     "execution_count": 41,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "ea9fbb36-65e5-44b6-b39e-8fd0b395041a",
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3 (ipykernel)",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.10.6"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}


==> fig/noise_distribution.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 2,
   "id": "425b55cf-5b5b-479b-8a11-f5a6f50c92f3",
   "metadata": {},
   "outputs": [],
   "source": [
    "import numpy as np\n",
    "import math\n",
    "import matplotlib.pyplot as plt\n",
    "import matplotlib.font_manager"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "id": "a55f514a-460b-4a5b-adb2-02f6c425c026",
   "metadata": {},
   "outputs": [],
   "source": [
    "hfont = 'Courier New'"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 17,
   "id": "b70048b9-1481-43b5-83fb-d2929c76c7a9",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAkEAAAG0CAYAAAA1s/OaAAAAOXRFWHRTb2Z0d2FyZQBNYXRwbG90bGliIHZlcnNpb24zLjUuMywgaHR0cHM6Ly9tYXRwbG90bGliLm9yZy/NK7nSAAAACXBIWXMAAA9hAAAPYQGoP6dpAACEOklEQVR4nO3dd3iT5frA8W+S7pXulpbSlr2EQqGl7FGWiqAIqCiIihMXLtCjeFyI+kPOAQ6oCCpDwQE4USgiyLBM2RtaoLuleyfv749AoJZCR0bT3p/rytX2zfM+7/1Smtx5pkpRFAUhhBBCiEZGbe0AhBBCCCGsQZIgIYQQQjRKkgQJIYQQolGSJEgIIYQQjZIkQUIIIYRolCQJEkIIIUSjJEmQEEIIIRolO2sHUF/p9XqSkpJwd3dHpVJZOxwhhBBCVIOiKOTl5REUFIRaff22HkmCqpCUlERISIi1wxBCCCFELZw7d46mTZtet4wkQVVwd3cHDP+IHh4eVo5GCCGEENWRm5tLSEiI8X38eiQJqsLlLjAPDw9JgoQQQggbU52hLDIwWgghhBCNkiRBQgghhGiUJAkSQgghRKMkY4KEEEKIWtLpdJSVlVk7jEbHwcHhhtPfq0OSICGEEKKGFEUhJSWF7Oxsa4fSKKnVasLDw3FwcKhTPZIECSGEEDV0OQHy9/fHxcVFFtW1oMuLGScnJ9OsWbM6/dtLEiSEaFR0eh170vaQXpiOn4sfXf27olFrrB2WsCE6nc6YAPn4+Fg7nEbJz8+PpKQkysvLsbe3r3U9kgQJIRqNDQkbeDf+XVILU43HAlwCmBY1jdjQWCtGJmzJ5TFALi4uVo6k8brcDabT6eqUBNnU7LD58+cTFhaGk5MT0dHRxMfHV1n2s88+Q6VSVXg4OTlZMFohRH2yIWEDUzdNrZAAAaQVpjF101Q2JGywUmTCVkkXmPWY6t/eZpKglStXMnXqVGbMmMGePXvo3LkzQ4cOJS0trcpzPDw8SE5ONj4SEhIsGLEQor7Q6XW8G/8uCkql5y4fmxU/C51eZ+nQhBBWZDNJ0OzZs5k8eTKTJk2iffv2LFy4EBcXFxYvXlzlOSqVisDAQOMjICCgyrIlJSXk5uZWeAghGoY9aXsqtQBdTUEhpTCFPWl7LBiVEMLabCIJKi0tZffu3cTGXumzV6vVxMbGsn379irPy8/PJzQ0lJCQEEaOHMmhQ4eqLDtz5ky0Wq3xITvIC9FwpBemm7ScEKJhsIkkKCMjA51OV6klJyAggJSUlGue06ZNGxYvXszatWtZtmwZer2enj17cv78+WuWnz59Ojk5OcbHuXPnTH4fQgjr8HPxM2k5IUTVajJ+F2DBggV06tTJuGF5TEwMv/zyi0VitYkkqDZiYmKYMGECERER9OvXj++++w4/Pz8++uija5Z3dHQ0/gJk53ghGpau/l0JcAlAxbUHU6pQEegSSFf/rhaOTIiGpTbjd5s2bcq7777L7t272bVrFwMHDrxh742p2EQS5Ovri0ajITW1Yp9+amoqgYGB1arD3t6eLl26cPLkSXOEKISoxzRqDdOipgFUSoQu//xS1EuyXpCoFUVRKCwtt8pDUSoP9r+RRYsW0alTJ5ydndFqtQwcONBk/xa1Gb87YsQIbr75Zlq1akXr1q15++23cXNzY8eOHSaLqyo2sU6Qg4MDkZGRxMXFMWrUKMCwYmRcXBxTpkypVh06nY4DBw5w8803mzFSIUR9FRsay+z+s6+5TtBLUS/JOkGi1orKdLR/7VerXPvwG0Nxcaj+W/l3333Hiy++yEcffUR0dDR5eXmcPXu2Url33nmHd9555/rXPnyYZs2aGX++PH53+vTpxmPVGb97NZ1Ox9dff01BQQExMTHVu6k6sIkkCGDq1KlMnDiRbt26ERUVxZw5cygoKGDSpEkATJgwgeDgYGbOnAnAG2+8QY8ePWjZsiXZ2dm8//77JCQk8NBDD1nzNoQQVhQbGsuAkAHsSN7BhbwLhGpD6RbQTVqARKNx7NgxQkNDGTx4MJ6engB06NChUrlHH32UsWPHXreuoKCgCj9fb/zu0aNHr1vXgQMHiImJobi4GDc3N1avXk379u2rcUd1YzNJ0Lhx40hPT+e1114jJSWFiIgI1q1bZ/zHTkxMrLCj7MWLF5k8eTIpKSl4eXkRGRnJtm3bLPKPKoSov/LL8knMS8Tf2Z/oJtHWDkc0AM72Gg6/MdRq166JyZMns3LlSry9vXFxceHAgQOEh4dXKuft7Y23t7epwryhNm3asG/fPnJycvjmm2+YOHEif/zxh9nfs1VKbToUG4Hc3Fy0Wi05OTkySFqIBuRgxkHu/uluAlwC2DBGVokWNVdcXMyZM2cIDw+3qZ0IysrKGD58OK1bt+bBBx9Eq9XSokWLa66+XNvuMBcXF7755hvj0BWAiRMnkp2dzdq1a6sda2xsLC1atKhyMtP1fgc1ef+2mZYgIYQwBUeNI7HNYtmQuIH3d77PpI6T8HX2tXZYQpjd6tWrOXnyJBs23Dj5r013mCnG716m1+spKSmp0Tm1IUmQEKJRaeXVig8HfMiwb4fxxeEvGBw6WJIg0SiUlpaSnJzM0qVL6dOnD/n5+WzdupUHH3wQO7uK6UBtu8NuNH4XYN68eaxevZq4uDjAsE7f8OHDadasGXl5eaxYsYJNmzbx66/mH2wuSZAQolEa2XIkhWWFeDtZbtyDENZ01113sXfvXl5++WVSU1Px9vZm0KBBPPLIIya7xo3G74JhAPWpU6eMP6elpTFhwgSSk5PRarV06tSJX3/9lcGDB5ssrqrImKAqyJggIYQQ12KrY4IaElONCbKJxRKFEMJU3trxFkO/GcrqE6utHYoQwsokCRJCNCrJBckkFSShV/SU68spLCu0dkhCCCuRJEgI0ai82uNVlt+8nAv5F+iytAtv7HjD2iEJIaxEBkYLIRqVQNdAAl0DOZNzBoDs4mzrBiSEsBpJgoQQjdLg0MH0adoHrYPW2qEIIaxEkiAhRKNRXF7Mdye+w9vZmyGhQ3Cxd7F2SEIIK5IkSAjRaKQXpTMzfiZOGieGhlpnrychRP0hSZAQotFQq9QMDjUswKag8OmBT8kqzmJKxBRpFRKiEZIkSAjRaAS7BTO7/2zjzx/v/5ii8iLubnO3JEFCNEIyRV4I0WiNbT2WSR0m4WQnq/4KYSrz588nLCwMJycnoqOjiY+Pv275119/HZVKVeHRtm1bi8QqLUFCiEbr+e7PWzsEIRqUlStXMnXqVBYuXEh0dDRz5sxh6NChHDt2DH9//yrP69ChQ4Xd7f+5oau5SEuQEKLRmLN7DoO/GczyI8utHYoQVrNo0SI6deqEs7MzWq2WgQMHmqzu2bNnM3nyZCZNmkT79u1ZuHAhLi4uLF68+Lrn2dnZERgYaHz4+vqaLKbrXtciVxFCiHogpTCFlIIUyvXlxmNl+jLK9eU42zlbMTLRIJQWVP2cSgP2TtUsqwZ75xuXdXCtWXzAd999x4svvshHH31EdHQ0eXl5nD17tlK5d955h3feeee6dR0+fJhmzZpdCbO0lN27dzN9+nTjMbVaTWxsLNu3b79uXSdOnCAoKAgnJydiYmKYOXNmhbrNRZIgIUSj8Vzkc4xvOx4/Fz8A5u6dy8f7P2ZC+wm80P0FK0cnbN47QVU/12oIjP/6ys/vt4Sq9q0L7Q2Tfrry85yboDCzcrnXc2oc4rFjxwgNDWXw4MF4enoChq6of3r00UcZO3bsdesKCqp4vxkZGeh0OgICAiocDwgI4OjRo1XWEx0dzWeffUabNm1ITk7m3//+N3369OHgwYO4u7tX885qR5IgIUSj4efiZ0yAAFztDZ+ks4qzrBWSEBY1efJkVq5cibe3Ny4uLhw4cIDw8PBK5by9vfH29rZITMOHDzd+36lTJ6KjowkNDWXVqlU8+OCDZr22JEFCiEZrTOsx3N7ydrSOsnWGMIGXk6p+TqWp+PMLJ69T9h/DdZ85UPuYrlJWVsZdd91Fz549+fTTT9FqtYSFhV2zbG26w3x9fdFoNKSmplYol5qaSmBgYLXj9PT0pHXr1pw8eZ1/IxORJEgI0SjoFT1fHv0SHycfBjUbhL3GHncH8za1i0amJmN0zFX2OlavXs3JkycrzMKqSm26wxwcHIiMjCQuLo5Ro0YBoNfriYuLY8qUKdWOMz8/n1OnTnHfffdV+5zakiRICNEo5JXm8W78uwDsvne3laMRwvJKS0tJTk5m6dKl9OnTh/z8fLZu3cqDDz5YaUp6bbvDpk6dysSJE+nWrRtRUVHMmTOHgoICJk2aZCwzb948Vq9eTVxcHADPP/88I0aMIDQ0lKSkJGbMmIFGo+Huu++u2w1XgyRBQohGoUxfxuDQwRSWF+KgcQCgsKyQ5UeWk1OSw3PdnkOlUlk5SiHM56677mLv3r28/PLLpKam4u3tzaBBg3jkkUdMdo1x48aRnp7Oa6+9RkpKChEREaxbt67CYOmMjAxOnTpl/Pn8+fPcfffdZGZm4ufnR+/evdmxYwd+fn7XuoRJqRRFUcx+FRuUm5uLVqslJycHDw8Pa4cjhDCDovIiopZHAbD97u24ObhZOSJhC4qLizlz5gzh4eE4Oclq49Zwvd9BTd6/pSVICNFoOds5M7rVaLSOWvTorR2OEMLCJAkSQjRqr/d83dohCCGsRLbNEEI0CosOLGLwN4P5eP/H1g5FCFFPSBIkhGgUUgoMW2aU6korPVemK6OovMgKUQkhrEmSICFEo/Bo50f58pYvub3V7RWOv7/zfbou68qnBz61UmRCCGuRMUFCiEbB19kXX+fKO1O72RtmhMnWGUI0PpIECSEatfHtx3N327vxcJSlMIRobCQJEkI0CquOrcLdwZ1+TfvhYu9iPO7hIMmPEI2VJEFCiAavTF/GmzveBOCPcX9USIKEEI2XJEFCiAavpLyEoWFDySrOwtPRs8JzhWWFrDi6gqziLF7o9oJsnSFEIyKzw4QQDZ6bgxsf9PuAxUMXo1ZVftn7z57/sPTwUgrLC60QnRANx+bNmxkxYgRBQUGoVCrWrFlTrfPmz59PWFgYTk5OREdHEx8fb95AL5EkSAjRqLnYu3Bn6zt5oOMD6BXZOkOIuigoKKBz587Mnz+/2uesXLmSqVOnMmPGDPbs2UPnzp0ZOnQoaWlpZozUQJIgIUSjNyNmBs9GPou7g7u1QxHC7BYtWkSnTp1wdnZGq9UycOBAk9U9fPhw3nrrLW6//fYbF75k9uzZTJ48mUmTJtG+fXsWLlyIi4sLixcvNllcVZEkSAjR4C05uITYr2NZ8PcCa4ciGrDCskIKywpRFMV4rExXRmFZYaWVyi+Xvbr1sUxvKFuiK6lW2dr47rvvePHFF3n11Vc5duwY27Zt47nnnqtU7p133sHNze26j8TExFrFcLXS0lJ2795NbGys8ZharSY2Npbt27fXuf4bkYHRQogGL6UghdTC1GtumXFZqa6Ucn25zBwTtRa9IhowzED0dvIGYMmhJczdO5fRrUZX2Ky3/6r+FJUXsW70OoLdggH46uhXvLfzPW4Ov5lZfWcZyw77dhgXSy6y+rbVtPRqCcDak2u5s/WdNY7x2LFjhIaGMnjwYDw9PQHo0KFDpXKPPvooY8eOvW5dQUFBNb7+P2VkZKDT6QgICKhwPCAggKNHj9a5/huRJEgI0eA90vkRRrQYUWlm2GXv73yfLw5/wSOdHmFKlymWDU4IC5o8eTIrV67E29sbFxcXDhw4QHh4eKVy3t7eeHt7WyFCy5IkSAjR4Hk7eRs/mV+LbJ0hTOGve/4CwNnO2XhsUodJ3NvuXuzUFd9uN43dBICTnZPx2F1t72J0q9Fo1JoKZdeNXlep7MiWI2scX1lZGXfddRc9e/bk008/RavVEhYWds2y77zzDu+888516zt8+DDNmjWrcRxX8/X1RaPRkJqaWuF4amoqgYGBdaq7OiQJEkI0euPbj+eedvfI6tGiTq7VlWqvscdeY1+9smp77NXVL1tTq1ev5uTJk2zYsOGGZS3VHebg4EBkZCRxcXGMGjUKAL1eT1xcHFOmmL9VVpIgIUSDt+LICrycvBgQMqDCp+nLJPkRjUFpaSnJycksXbqUPn36kJ+fz9atW3nwwQexs6uYDtS2Oyw/P5+TJ08afz5z5gz79u3D29vb2Go0b948Vq9eTVxcHABTp05l4sSJdOvWjaioKObMmUNBQQGTJk2qw91WjyRBQogGrbCskJnxMwHYfrf5Z5sIUV/ddddd7N27l5dffpnU1FS8vb0ZNGgQjzzyiMmusWvXLgYMGGD8eerUqQBMnDiRzz77DDAMhj516pSxzLhx40hPT+e1114jJSWFiIgI1q1bV2mwtDmolKvn8gmj3NxctFotOTk5eHjIp0QhbFVOSQ5v7XiL7JJsPh788TW3xSgsK2T5keVcLLkoW2eIGyouLubMmTOEh4fj5FS5ZVGY3/V+BzV5/5aWICFEg6Z11PJ+v/dvWO6/e/8LwOOdH8fNwc3cYQkh6gFJgoQQjZ6LvQtjWo/Bw8EDBWkcF6KxkCRICCGA12Jes3YIQggLk20zhBAN2sK/FzLo60EsOrDI2qEIIeoZSYKEEA1aSkEKaYVp1dprqVRXSmFZoQWiEg2BzCuyHlP920sSJIRo0J7q+hRf3foVo1qMum65WfGziFwWyeKD5t+5Wtg2e3vDQoWFhZIwW0tpqWEfQI1Gc4OS1ydjgoQQDdqNtsy47PKCibJ1hrgRjUaDp6cnaWlpALi4uMiyChak1+tJT0/HxcWl0iKPNSXrBFVB1gkSonHJLc1FURQ8HDzkDU3ckKIopKSkkJ2dbe1QGiW1Wk14eDgODg6VnpN1goQQAsMb1dLDS/F19iU2NBYHTeUXzMtk6wxREyqViiZNmuDv709Z2Y3HmwnTcnBwQK2u+4geSYKEEA1Wbmku7+8yLJS4O3S3laMRDZFGo6nzuBRhPZIECSEarHJ9OcPDhlNQXnDdViCAEl0Jnx/6nPTCdKZFTUOjljc2IRo6GRNUBRkTJETjotPr6LqsK3pFz8YxG/Fz8bN2SEKIWpAxQUIIUUMatYZ72t6Ds52ztAIJ0UhIEiSEEJe8FPWStUMQQliQLJYohGiw/rvnvwxaNYjPDn5m7VCEEPWQTSVB8+fPJywsDCcnJ6Kjo4mPj6/WeV999RUqlYpRo0aZN0AhRL2SXJBMWlFajXaGL9GVkFeaZ8aohBD1hc0kQStXrmTq1KnMmDGDPXv20LlzZ4YOHWpcsbMqZ8+e5fnnn6dPnz4WilQIUV+80P0Fvrr1K24Ov7la5RcdWES3Zd2YvXu2mSMTQtQHNpMEzZ49m8mTJzNp0iTat2/PwoULcXFxYfHiqvf50el0jB8/nn//+980b978uvWXlJSQm5tb4SGEsG3eTt508OlAgGtAtcprHbUAXCy+aM6whBD1hE0kQaWlpezevZvY2FjjMbVaTWxsLNu3b6/yvDfeeAN/f38efPDBG15j5syZaLVa4yMkJMQksQshbMct4bfw511/8mH/D60dihDCAmwiCcrIyECn0xEQUPHTXEBAACkpKdc8588//+TTTz/lk08+qdY1pk+fTk5OjvFx7ty5OscthLCeovIiPj/0OT+f/pnqLofmYu+C1lEre4cJ0Ug0yCnyeXl53HfffXzyySf4+vpW6xxHR0ccHR3NHJkQwlJSClL4YNcHuNq7cnPz6o0JEkI0LjaRBPn6+qLRaEhNTa1wPDU1lcDAwErlT506xdmzZxkxYoTxmF6vB8DOzo5jx47RokUL8wYthLAqO5UdN4ffjEZVs4UPFx1YREpBCk92edI4RkgI0TDZRBLk4OBAZGQkcXFxxmnuer2euLg4pkyZUql827ZtOXDgQIVj//rXv8jLy+M///mPjPcRohEI8QhhVt9ZNT5v2eFlZBZnMrrVaEmChGjgbCIJApg6dSoTJ06kW7duREVFMWfOHAoKCpg0aRIAEyZMIDg4mJkzZ+Lk5ETHjh0rnO/p6QlQ6bgQQlxtbJuxlOvLJQESohGwmSRo3LhxpKen89prr5GSkkJERATr1q0zDpZOTExErbaJcd5CCAtQFKVWA5wfj3jcDNEIIeoj2UW+CrKLvBC27cU/XmRX6i6e6/YctzS/xdrhCCEspCbv39J0IoRokFIKU0gvSsdOXfMG7+LyYrKLs00flBCiXrGZ7jAhhKiJD/t/SGphKsFuwTU679vj3/L69tcZEDKA/w78r5miE0LUB5IECSEaJB9nH3ycfWp8npeTFwDZJdkmjkgIUd9IEiSEEFfpFdyLrXdvxd3e3dqhCCHMTJIgIUSDk1qQyi9nfiHEI4RBzQbV6FxHjSOOGlk9XojGQJIgIUSDczL7JP+3+/9o5dWqxkmQEKLxkCRICNHgaB213Bx+MwGuATcufA0rjqzgdM5pJrSfQDOPZiaOTghRX0gSJIRocDr6dqzVlhmXfX/qew5lHqJXUC9JgoRowCQJEkKIfxjRYgS9gnsR4i77DArRkEkSJIRocGq7ZcZl49uNN2E0Qoj6SlaMFkI0OPf+fC8DVg1gZ8pOa4cihKjHJAkSQjQ4KYUpZBRl4GLnUus6isqLSC1INWFUQoj6RrrDhBANzspbV5JemE6YNqxW5+9O3c396+4nzCOMH27/wbTBCSHqDUmChBANjq+zL77OvrU+38/ZD4Dc0lxThSSEqIckCRJCiH8IdguWrTOEaAQkCRJCNCjHso6xLWkbbb3bEhMUU6s6NGoNHg4eJo5MCFHfyMBoIUSDsjNlJ7N3z+ab499YOxQhRD0nLUFCiAalmUczbml+CxF+EXWqZ92ZdexM2cmgZoPoGdzTNMEJIeoVSYKEEA1K36Z96du0b53r+SvlL745/g0+zj6SBAnRQEkSJIQQ19CvaT98nHzoHtjd2qEIIcxEkiAhRINSri/HTl33l7b+If3pH9K/7gEJIeotGRgthGgwdHod3Zd3Z8CqAWQVZ1k7HCFEPSdJkBCiwcgoyqBcX052cTZaB22d6ysqLyIxN9EEkQkh6iPpDhNCNBj+Lv5sGruJjKIMNGpNneoqKCugx4oeAPx1z1+42Nd+HzIhRP0kSZAQosFQqVT4OPvg4+xT57pc7V1xs3dDp+jILM6UJEiIBkiSICGEqELcmDic7ZxRqVTWDkUIYQaSBAkhGoy4hDgS8hKIaRJDO592da5PWn+EaNgkCRJCNBg/n/mZ3xJ+w6G7g0mSICFEwyZJkBCiwYhuEo29xp623m1NUt/OlJ2sO7OO1l6tGdd2nEnqFELUH5IECSEajLFtxjK2zViT1ZeQm8Cq46voE9xHkiAhGiBJgoQQogqd/DrxcKeHaectXWtCNESSBAkhGoRyfTmKomCvsTdZna29WtPaq7XJ6hNC1C+yYrQQokE4mHGQyGWR3P3j3dYORQhhIyQJEkI0CCmFKSgoOGgcTFpvUXkRZ3LOUFBWYNJ6hRDWJ91hQogGYWjoUKLGRVFUXmTSeif+MpEjWUeYN3Ae/UL6mbRuIYR1SRIkhGgQVCoV3k7eJq83yC2IhNwE8svyTV63EMK6JAkSQojrmNV3Fg5qB9k6Q4gGSJIgIUSDsOjAIjQqDbc2vxU/Fz+T1euocTRZXUKI+kWSICFEg/DZoc/IKcmhV3AvkyZBQoiGS5IgIYTN0yt6xrQeQ1J+EsFuwSatO6MogwX7FlBYXsjMPjNNWrcQwrokCRJC2Dy1Ss3TXZ82S90qVKw6vgoVKt7o+YZJF2MUQliXJEFCCHEd3k7ePNb5MQJdA9Gjt3Y4QggTkiRICGHzCsoKsFfbm3yhRDBMvX884nGT1yuEsD5ZMVoIYfM++vsjui3rxty9c60dihDChkhLkBDC5qUVpaGg4OnoaZb6S3QlJOUnYa+2p6l7U7NcQwhhedISJISweTN7z+SPcX8wsuVIs9S/+OBibltzG4sOLDJL/UII65CWICGEzTPXlhmXBbkG4WznbLb6hRDWoVIURbF2EPVRbm4uWq2WnJwcPDw8rB2OEMKKdHodapVats4QwgbU5P1busOEEDYtpSCFt3e8zYojK8x2DY1aIwmQEA2QJEFCCJt2Ovs0Xx37iq+Pf23tUIQQNkbGBAkhbFqgayAP3fQQHg7m7baet3cehzIP8Wzks7T2am3WawkhLEOSICGETWvu2dxsW2ZcLT4lnr1pexnZcqQkQUI0EJIECSFENYxvN56RLUbS0aejtUMRQpiIJEFCCJuWVpiGl6OX2Tc2HRo21Kz1CyEsTwZGCyFs2j0/3UPkskgOZRyydihCCBsjSZAQwmaV68vJK81DQSHANcDs1zqbc5adKTvNeh0hhOVId5gQwmbZqe3Ycc8OsoqzzLpiNEBGUQYj1ozATmXHrnt3oVFrzHo9IYT5SUuQEMKmqVQqfJx9zL6YoZ+zHx4OHoRpw8gpzTHrtYQQliEtQUIIUQ0atYY/7/pTVo4WogGRJEgIYbPWnFzD4czDxDaLJapJlNmvJwmQEA2LTXWHzZ8/n7CwMJycnIiOjiY+Pr7Kst999x3dunXD09MTV1dXIiIiWLp0qQWjFUKY25bzW/jy6JcczTpq7VCEEDbIZlqCVq5cydSpU1m4cCHR0dHMmTOHoUOHcuzYMfz9/SuV9/b25pVXXqFt27Y4ODjw448/MmnSJPz9/Rk6VNb7EKIhuKX5LYS4h9A1oKtFrrctaRvLDi+jlVcrno181iLXFEKYj0pRFMXaQVRHdHQ03bt3Z968eQDo9XpCQkJ48sknmTZtWrXq6Nq1K7fccgtvvvlmpedKSkooKSkx/pybm0tISAg5OTl4eJh3TyIhhG1Yd3YdL/zxAhF+ESy9WVqWhaiPcnNz0Wq11Xr/tonusNLSUnbv3k1sbKzxmFqtJjY2lu3bt9/wfEVRiIuL49ixY/Tt2/eaZWbOnIlWqzU+QkJCTBa/EKJhiPCLYEbMDGkFEqKBsIkkKCMjA51OR0BAxcXQAgICSElJqfK8nJwc3NzccHBw4JZbbmHu3LkMHjz4mmWnT59OTk6O8XHu3DmT3oMQwrTySvNIzE2kTFdmsWsGugZyZ+s7Ldb9JoQwL5sZE1Qb7u7u7Nu3j/z8fOLi4pg6dSrNmzenf//+lco6Ojri6Oho+SCFELWyNWkrL/zxAl38u/DF8C+sHY4QwgbZRBLk6+uLRqMhNTW1wvHU1FQCAwOrPE+tVtOyZUsAIiIiOHLkCDNnzrxmEiSEsC15pXk4aZxo6tbUotdNyk/ibM5ZwrRhBLkFWfTaQgjTsonuMAcHByIjI4mLizMe0+v1xMXFERMTU+169Hp9hcHPQgjbNab1GOLHx/NqzKsWve6s+Fk8suERNp3bZNHrCiFMzyZaggCmTp3KxIkT6datG1FRUcyZM4eCggImTZoEwIQJEwgODmbmzJmAYaBzt27daNGiBSUlJfz8888sXbqUBQsWWPM2hBAmpFKpcLZztug1W3i2ICE3AUeNdJ8LYetsJgkaN24c6enpvPbaa6SkpBAREcG6deuMg6UTExNRq680bBUUFPD4449z/vx5nJ2dadu2LcuWLWPcuHHWugUhRAPwVNeneKrrU9YOQwhhAjazTpCl1WSdASGEZZXpynhm0zM0dWvKs5HP4mTnZO2QhBD1RINbJ0gIIa6WXJDM5vOb+e7Ed9ItJYSoNZvpDhNCiMs8HDx4LeY1CkoLLL6pqaIoTN00lVM5p/hk8CcEuAbc+CQhRL0kSZAQwuZ4OnkypvUYq1xbpVJx/OJxEvMSScxLlCRICBsmSZAQQtTQi91fxEHjQFvvttYORQhRB3VOglJTU4mLi2PPnj2kpqZy8eJFvLy8CAgIIDIykoEDB1ba7kIIIeriaNZRXO1dCXINQqPWWPz6/UL6WfyaQgjTq1USVFZWxsqVK5k/fz7x8fGAoZ/8ny731UdHR/PEE08wduxY7O3t6xCuEELAy3++zImLJ/jfoP/Rp2kfa4cjhLBRNU6Cli5dyvTp00lOTkZRFPz8/IiJiaFDhw74+Pjg4eFBTk4OmZmZHDx4kO3bt7Njxw7++usvpk2bxsyZM7n33nvNcS9CiEZAURQc1A44qB0I9Qi1SgyFZYXsz9hPdnE2w8KHWSUGIUTd1WidoJiYGOLj4/H19eWee+7h/vvvp3Pnzjc8b9++fSxZsoQvv/ySzMxMoqOj2bZtW50CNzdZJ0iI+k2n16FWqS0+OwwgITeBW1ffipPGifjx8VaJQQhxbWZbJ+jEiRO89957JCYm8uGHH1YrAQLD5qX/+c9/OHfuHO+++y7Hjx+vyWWFEKISjVpjteQjyC2IFtoWRDeJprC80CoxCCHqrkYtQbm5uSZpFTFVPeYkLUFCCCGE7TFbS9A/K/v+++9JSUmpcYCSVAghamvxwcVMiZvC74m/WzsUIYSNq9O2GaNGjeKVV14xVSxCCHFDu1N388f5P0gvSrd2KEIIG1fndYKq05u2efNmNBoNvXr1quvlhBCN3OSbJtM3uC9RgVFWjWPTuU38Z89/aOPdhnf7vGvVWIQQtVPjJEhRlBoPRlyyZAlffPEFOp2uppcTQogKIvwjiPCPsHYYqFVqTmafRK2SfaiFsFU1ToI8PT2Jjo6mR48eABQXF9/wHL1eX/PIhBCiHuvs15mFsQuttlaREKLuajQ7DMDOzq5CUqNSqfDw8KBr165ERkbSrVs3IiMjadGihbFMdHQ0Z86cIS0tzXSRm5nMDhOi/rmQf4HE3ESaa5vLxqVCiGuqyft3jVuCcnJyiI+PZ9u2bbz66qs4OjqSm5vL77//zu+//27sKtNqtXTq1InCwkJ2797NoEGDanc3QghxycbEjby38z0Ghw5mdv/Z1g5HCGHjatyZ7erqyoABA4yzwu666y6ys7PZuHEj77//PmPHjqVFixbk5OSwefNmdu3ahaenJ2+88YbJgxdCNC6OGkfCteG08Gxx48IWcPzicb4+/jX70vZZOxQhRC3UaXbYF198gYuLC+7u7vTv35/+/fsbn8vNzeXQoUOUlZXRuXNntFptXWMVQjRyY9uMZWybsdYOw2jtybV8cfgL7m13b70YrC2EqJk6JUHX2wjVw8ODmJiYulQvhBD12k1+N9E7uHe9aZkSQtRMjQdGNxYyMFoIIYSwPWbbNuPpp58mMzOzTsGlp6fz1FNP1akOIUTjczr7NKPWjOLlLS9bOxQhRANRoyRo/vz5hIeHM336dE6cOFGjCx07dowXXniBFi1asGDBghqdK4QQp3JOcSrnFGdyzlg7lEr0ip5yfbm1wxBC1FCNusP27t3Lk08+ybZt21CpVMTExDBo0CBiYmJo164dPj4+uLm5kZ+fT2ZmJocPH2b79u2sX7+e+Ph4FEWhV69ezJ07l4iICDPeVt1Jd5gQ9UtOSQ6HMg6hoNAruA5b8Oh1kLAN8lPBLQBCe4JaU+vqXvnzFX47+xtv9n6TYWHDah+XEMIkzLZOUJcuXfjzzz/55ptv+PDDD9m2bRvbt2+/7jmXc6yePXvy7LPPMnr06JpcUgghANA6aukZ3LNulRz+Hta9BLlJV455BMGwWdD+tlpVqVapKdYV18sWKiHE9dVpYPS+fftYs2YNGzduZO/evRQUFBifc3V1pWvXrgwYMIBRo0bV+5aff5KWICEamMPfw6oJwD9f8i7thTj2i1olQudyz6FHT7BbMHbqOu9JLYSoo5q8f5t0dlhhYSE5OTl4enri7OxsqmqtQpIgIeoPvaLnm+PfEK4Np4t/l5onG3odzOlYsQWoApWhReiZA3XqGhNCWJ9Zt824HhcXF1xcXExZpRBCkJSfxJs73sRebU/8+PiaV5Cw7ToJEIACuRcM5cL71DpOIYRtMUkStHPnTrZs2UJBQQFNmjQhKiqKTp06maJqIYSgVF9K36Z90Sv62nU55aeattw//HDqB05kn2BC+wn4OvvWqg4hhOXVKQkqKirinnvu4fvvv6/0XPPmzXn++ed55JFH6nIJIYSgubY58wfNr30FbtXccb665f7hkwOfcCbnDD2a9JAkSAgbUqckaMaMGaxduxaNRsPAgQNp3rw5GRkZbN26lVOnTvH444+zcuVKVq9eLXuHCSGsJ7SnYcxPbjKVB0aDcUxQaO1mnw0PG87Fkov4OPnUKUwhhGXVaWB0aGgoKSkpbNiwgT59rvSjK4rCH3/8wXPPPcfevXvp27cvcXFxaDS2M+BQBkYLUX8oioJKpapbJcbZYXDNGWK1nB0mhKhfzLZtxj8lJSUxYMCACgkQgEqlon///vz111/cfffdbNmyhU8++aQulxJCNFKKohD7dSyjvx9Ncn5y7Stqf5sh0fFoUvG4W4AkQEI0UnXqDnNycsLb27vqyu3s+Oijj1i3bh1Llizh0UcfrcvlhBCNUGZxJmlFaaQXpePl5FW3yloPhba3mHTF6MsURSGtMI0A19qNKxJCWF6dkqAWLVqwe/fu65Zxc3OjX79+/Pbbb3W5lBCikfJ28ubn23/mfP55nOyc6lbZ4qGgcYBbPzTpVPhSXSkDVg0gtzSXP8b9gbdT1R8OhRD1R526wx599FFOnjx5w64uOzs77O3t63IpIUQjpVapCfEIISYopm4VXTwLSXvh/E5w9Tcc05XB/lXwzQNQXlLrqh00Drg7uKNRaTifd75ucQohLKZOSdAjjzxCZGQkjz/+OK+++irl5ZV3Uc7KyuL3338nOjq6LpcSQoi6OfKD4WtoL3DzM3yv0sBvr8LBb+H0H3WqfvHQxcSPj6eTn6yRJoStqFMSpFKp+P777wkNDeWdd96hSZMmTJ48mS+++IJffvmF//3vf8TExFBeXs6sWbNMFbMQohFZdWwV3534joyijLpVdHit4Wv7kVeOqdVXBkRffr6WgtyCcNA41KkOIYRlmWTvsPz8fF588UU++eQTdDpdpamskydPZsSIEXTv3h1/f/+6Xs4iZIq8EPVD/5X9ySzOZPnNy2vfypKdCHNuAlQw9UjFGWJn/4TPbgEnT3jhJGik614IW2axKfKXubm58b///Y+UlBQWLVrEmDFjCA0NRVEUFEXhk08+4bbbbqNJkyaEhoZy5513SsuQEOKGyvXlDA8fTnRgNC09W9a+ooPfGr6G9a48Rb5ZjGGMUHE2nN5U60vkl+Yzd+9cXtr8Eibcl1oIYUYm3UX+nzIzM4mPj2fnzp3GR1pamuHCKhU6nc5cl64zaQkSogFZ0BtSD8Ctc6DbpMrP//wixH8EncbBHR/X6hIluhKil0ejU3TEjYnD38U2Wr2FaGistov8P/n4+DB8+HCGDx9uPJaYmGhMiIQQwuwUBXo/Y2gNuno80NVuutOQBB35EUoLwcGlxpdx1DjyQMcH8HbyxlHjWLeYhRAWYdaWIFsmLUFCWF9OSQ7uDu6oVSbpua+aosB/OoN7IIxaAD4tzHs9IYTZ1JuWICGEqC2dXsd9v9zHhfwLPNnlSe5rdx8aE6zsfE0qFTy2DRzd6lSNTq9jT9oe0gvT8XPxo6t/V/PFLISoM2kJqoK0BAlhPRsSNjDzr5mkFaUZjwW4BDAtahqxobHVryj1EBxfBx1Hg1eY6QO9yoaEDbwb/y6phanGY7WKWQhRJxafHSaEEKayIWEDUzdNrZAAAaQVpjF101Q2JGyofmX7VkDcG7Dh9eqfU5gF6cerX54rMV+dAEEtYxZCWIwkQUKIekOn1/Fu/LsoVG6gvnxsVvwsdPpqzCzV6+Hgd4bvO95ZvQAOfgsftIKfn6tuyKaNWQhhUZIECSHqjT1peyq1plxNQSGlMIU9aXtuXFniNshLAkcttBpcvQCCI0FfDme2QG6y5WMWQliUJEFCiHojvTDddOUOfGP42n4E2FVzyrpXGDSNAhQ4tNp0sdSgnBDCciQJEkLUG34ufqYpV1YMhy51hd00tmZB3HSp6+zAKtPEUsNyQgjLkSRICFFvdPXvSoBLACpU13xehYpAl0C6+ne9fkXHfobiHNCGQFifmgXR4Q5Q20HSXkg7armYhRAWJ0mQEKLe0Kg1TIuaBlApqbj880tRL9147Z28FLB3MWyDoa7hy5ybH7Qaavj+7xV1ivmyasUshLA4SYKEEPVKbGgss/vPrrT3VoBLALP7z67emjsxj8PzxyHmidoFEXGP4evB7wyrSd9AlTE71yBmIYTFyWKJVZDFEoWwntM5p3GzcyMhL8E6qy+Xl8Kez6HD7eDqW+3TZMVoIaxPts0QQti0N7a/we7U3bzX9z1ubn5z9U9UFEg/Cv7t6haAnQNETa7xaRq1hu6B3et2bSGExUh3mBCi3inTlaFCRQvPGm5kmvw3/K8HfDLQsFiiqdSwwbxUV8r+9P2sT1hvuhiEECYnLUFCiHpn+S3LKSwrxFFTzfV9Lvv7S8NXz2Y1HxB9LUd/gm1zodNY6PZAtU9Lyk9i/M/jcdQ4MiBkAHZqeakVoj6Sv0whRL3kYu9SsxPKS+HA14bvO99jmiCyTkPidsMq0jVIgkLcQwhxD6GZezPySvPwcvIyTTxCCJOSJEgI0TCc+A0KM8EtAFoMNE2dN42F9TPg/E7IOAG+rap1mkat4ec7fjZNDEIIs5ExQUKIeuX1ba/z3KbnOJJ5pGYn7vnc8LXTONCY6POdewC0vDS9fe9S09QphKg3bCoJmj9/PmFhYTg5OREdHU18fHyVZT/55BP69OmDl5cXXl5exMbGXre8EML6FEXh93O/81vCb5Tpy6p/YvY5OLnB8H3k/aYNqusEw9d9KwxdbjUkq5AIUX/ZTBK0cuVKpk6dyowZM9izZw+dO3dm6NChpKWlXbP8pk2buPvuu/n999/Zvn07ISEhDBkyhAsXLlg4ciFETczsM5NnI5+llVf1up4AOPgNKHrDFhk+NZxRdiOth4JbIBSkG7bjqKak/CTu/vFuhn07TBIhIeopm1ksMTo6mu7duzNv3jwA9Ho9ISEhPPnkk0ybNu2G5+t0Ory8vJg3bx4TJky4YXlZLFEIG6IrN7QEObpDWC/T1x/3Jmz5AJoPgAlrqnVKia6EHst7UK6U8+voXwlyCzJ9XEKIShrcYomlpaXs3r2b6dOnG4+p1WpiY2PZvn17teooLCykrKwMb2/vaz5fUlJCSUmJ8efc3Ny6BS2EsByNHbQZZr76u04wDI6OnFjtUxw1jvxn4H8I8wgj0DXQfLEJIWrNJrrDMjIy0Ol0BAQEVDgeEBBASkpKtep46aWXCAoKIjb22nv4zJw5E61Wa3yEhITUOW4hRM1sPr+ZvWl7KS4vrv5JplwUsSpeoTDxe8M2GjXQt2lfmnk0Q62yiZdaIRqdRvGX+e677/LVV1+xevVqnJycrllm+vTp5OTkGB/nzp2zcJRCiLd3vM2EXyawP31/9U7ITYY5Nxm6q/Q68wYnhGhwbKI7zNfXF41GQ2pqaoXjqampBAZev5n5gw8+4N1332XDhg106tSpynKOjo44OtZwdVohhMmU6cpo7d2aMn0Z7XyquffXvmWQex4StoIlNirNS4F9y6FJBLQcdMPipbpS1ies59jFYzzb9VlUKpX5YxRCVJtNtAQ5ODgQGRlJXFyc8ZherycuLo6YmJgqz3vvvfd48803WbduHd26dbNEqEKIWrLX2DN34Fw2jt2Iu4P7jU/Q62DPF4bvTT0tvip/fQRxb8D2+dUqrkLFa1tfY8nBJZzLk9ZlIeobm2gJApg6dSoTJ06kW7duREVFMWfOHAoKCpg0aRIAEyZMIDg4mJkzZwIwa9YsXnvtNVasWEFYWJhx7JCbmxtubm5Wuw8hhImcWA/ZieDkCe1HWuaaXSfAn7Ph1EbDlhreza9b3F5jz4gWI3DUOKKxREuVEKJGbCYJGjduHOnp6bz22mukpKQQERHBunXrjIOlExMTUV+1YeKCBQsoLS3lzjvvrFDPjBkzeP311y0ZuhCiGsr15TXbaDT+I8PXrveBvbN5gvon73DDCtInN8DOT2Ho2zc85fWer5s/LiFErdjMOkGWJusECWE5iqIw6OtB+Ln4Maf/HJq4Nbn+CRknYF43QAVP7wOvMAtEecnxX2HFWHDSwtQj4OBquWsLIW6oJu/fNjEmSAjRsJ3PP096UTonLp7Ax9nnxifsXGT42nqYZRMggJaDwSscinNg/6pqnaIoChfyL6BXLDCdXwhRbZIECSGsrqlbU34d/SvzBs3DQeNw4xO6ToTISdDjMfMH909qNURNNnwf/zHcoDFdURSGfTuMYd8O42zOWfPHJ4SoNkmChBBWp1KpCHILomdQz+qdENAeRsyB5v3MGleVIsaDszcEdYGywusWValUBLgGYK+2lxliQtQzMiaoCjImSAhxXWXFYH/txVf/KTk/GR9nn+q1cgkh6kTGBAkhbEaZvoyZf83k+1PfU6Yvu37hM1vgu0fgwh7LBHc91UyAAJq4NZEESIh6yGamyAshGqZT2adYcXQFbvZu3Nr81usX3rEAjv0Ejm4Q3NUyAd5I8n64eBba32btSIQQNSRJkBDCqlztXZnQfgI6RXf9jUYzTsKxnw3fRz1imeBu5Mxm+HwEOHsZttG4znT5VcdW8cf5P3jopofo4t/FgkEKIaoiSZAQwqpC3EN4ofsLNy64Yz6gQOvh4Nfa7HFVS2gvwxT9i2dh73KIfrjKojtTdrL5/GY6+3WWJEiIekLGBAkh6r+CDNi3wvB9zynWjeVqag3EXIpn+7zr7mR/W4vbeLH7i8Q2i7VQcEKIG5EkSAhhNQVlBZzOOc0NJ6nuXATlxYYp6aG9LBNcdUXcY+gOy06AIz9UWaxP0z7c1/4+mntef78xIYTlSBIkhLCa7UnbGblmJPevu7/qQmVFEP+J4fuYKaBSWSS2anNwhe6XFk/c9t8bLp4ohKg/JAkSQlhNWmEajhpHWnq2rLqQokDPJyEkGtqPslhsNRI1GTSOcGE3JO6oslh+aT7bkrZxNOuoBYMTQlRFkiAhhNXc0+4ett+9nae6PlV1IQcX6P0MPPgbaOrpXA43f+h8F7gFQmFGlcU+3v8xj6x/hJXHVlowOCFEVerpK4oQorGw19ij1WitHUbdxb4ON38AdlUvitjZrzPBbsF4OXpZLi4hRJUkCRJC1E+KAmunQKtYaHebYSZWfebifcMiA5sNZFDoIAsEI4SoDukOE0JYxfIjy3l0/aOsT1h/7QKnf4d9y2D1Y1CYZdng6kKvg4PfQnblzVJV9W1QtxCNnCRBQgir2Ja0ja1JW0nOT752gc3/Z/gaORHc/CwXWF19/xR88wBs/c91i5XqSi0UkBCiKpIECSGs4umuT/Ny9Mv0bdq38pMJ2yHhT1DbQ8/rDJqujzrfZfi65wvIS6n09MGMg4xaM4qJv0y0cGBCiH+SJEgIYRWtvVpzd9u7CdOGVX5yyweGrxF3gzbYonHVWVhvCOkBuhLYNrfS077OvpzKOcXRrKMUlhVaIUAhxGWSBAkh6pekvXByA6jU0PtZa0dTcyoV9H3e8P2uxVCQWeHpQNdA5g+az8axG3Gxd7FCgEKIyyQJEkJY3NqTa9lyfgtF5UWVn9xyaSxQxzvB20a3mGgZC006Q1kh7Phfpaf7Nu2Ll5NMkxfC2iQJEkJYlE6vY9bOWTwe9zinsk9VLtB1omGPsD5TLR+cqahU0PcFw/fxH0PRRevGI4S4JlknSAhhUYXlhQxqNohDmYdo6922coFWgw0tKbY+nbzNLeDfwbC3WEGmYZPVS3R6HatPrmZP6h5ejXkVZztnKwYqROOlUm64fXPjlJubi1arJScnBw8PD2uHI4QwEZ1eIf5MFml5xfi7OxEV7o1GbaaEqyADXHwqJXSKohD7TSxphWksGrKI6CbR5rm+EI1QTd6/pSVICFE/fPMg+LeF6EfB0d0sl1h3MJl//3CY5Jxi47EmWidmjGjPsI5NTH9BV99rHlapVIxpPYZyfTlBbkGmv64QolqkJagK0hIkhOnp9DoullzE1/kfyUHCdlgyDNR2MGUXeIeb/NrrDibz2LI9/PMF73IbzYJ7u5onEQIoyobt86HbJPCQpEcIc6rJ+7cMjBZCWMzRi0cZsGoA438aj/Hzl6LAxrcM33e51ywJkE6v8O8fDldKgADjsX//cBid3kyfCb97GDa/d2XmmxCiXpAkSAhhMScvnkSFCi8nryv7aJ35w7A6tMbhyowqE4s/k1WhC+yfFCA5p5j4M2bao6zXpVWvd38OFxOMh3V6HQczDnIm54x5riuEuC5JgoQQFjOy5Ui23LWFF7u/aDigKBD3huH7yEmgbWqW66blVZ0A1aZcjYX1hub9QV8Gf8wyHv6/3f/H3T/dzYojK8xzXSHEdUkSJISwKK2jlmYezQw/HFoNF3aDveuVVZbNwN/dyaTlamXga4av+1ZAykEAIgMicbN3Q62Sl2IhrEH+8oQQ1qEosGmm4fteT4Obv9kuFRXuja+bw3XL+Ls7EhXubbYYaBoJHW4HFFhvSIj6Nu3Llru2MD16uvmuK4SokiRBQgiLWPD3Al7840X2pu01HFCp4O6voOsE6DnFrNdOyCygpFx/3TJqtYq84jKzxsGgGaC2h1NxcDIOe7U9dmpZqUQIa5EkSAhhEb+e+ZVfzv5CWmHalYM+LeC2uYZVlc0kKbuI+z6NJ6+4nBAvZwI8HCs87+/uiKeLPSk5xTzw2U6KSnVmiwXvcIh+BCLGg1/F1bLL9GZOwIQQlcg6QVWQdYKEMK09qXvYlrSN+9rfh7asFNz8zH7NjPwSxn60ndPpBTT3dWXVozF4uThUWjH6VHo+dy7YRm5xOQPa+PHRfd1wsDPTZ0RFqbCCdEpBCi9tfonz+edZf+d6GR8kRB3JOkFCiHqna0BXpnSZgrYoF+bcBKsfhbJr7CJvIrnFZUxcHM/p9AKCPZ1Z9lA0vm6OaNQqYlr4MDIimJgWPmjUKloHuLP4/u442av5/Vg6T3+1l3Ld9bvPau0fW2j4OHpz7OIx0grTOHHxhHmuKYS4JkmChBCWtf5VKC+CnPNgZ57ZWEWlOh78bCeHknLxdXNg6YNRBHlef5PSbmHefHxfNxw0an45mMLzX/9tvsUTATJPwVfjsd86h/f6vsfPd/xMG+825rueEKISSYKEEGal0+tYfHAxhzIOoT+z2TAtXqWGYTPNslN8cZmOR5btZufZi7g72fH5A1E093Or1rl9W/vxv/FdsVOrWLMviVdWH8BsIwaS9sLRH+HPD+nr3pwQ9xDzXEcIUSVJgoQQZvV3+t98uPtDJq+fjH7dNMPByEkQeJPJr1VSruOxZbvZfDwdZ3sNS+7vTocgbY3qiG0fwJy7IlCr4Kud5wzbbZgjEeo4GprFQFkh/PYv09cvhLghSYKEEGbloHFgQMgAhrg0wy71EDh5wkDTv+mXlOt4fNkefj+WjpO9msX3d6dbWO3W/bm1UxDv39kZgM+2neW9X4+ZPhFSqeDm9w2tYodWs3fvYt7a8RZxCXGmvY4QokqSBAkhzKqjb0f+2+N1Xj+y3XBg4L/AxbSLEpaW63li+V7ijqbhaKfm04ndiWnhU6c6R0c25e3bOwKwYNMpPvjNDIlQ4E3Q/SEAtu6ay8pjK/npzE+mvYYQokqSBAkhzC/jOKjtIKCjoSvMhMp0eqas2MOGI6k42KlZNLEbvVr6mqTu8dGhzBjRHoD5v5/i3V+Omj4RGvAyuPgQm36Osdr23Nn6TtPWL4SokiRBQgizScxNJL80H5r1gCd3w5jPQGO6FZJLy/U8uWIvvx02JECfTOhGn1amXX9oUq9w3hjZAYCPNp/mrZ+OmDYRcvaCQTNoW1rGq8nn6RnYw3R1CyGuS9ZrF0KYzb+3/5s9aXuY1WcWQ8KGgLOnyeouLtPx+PI9bDyahoNGzcf3RdKvtXkWYJwQE4ZGreKV1Qf59M8z6PQKM0a0R2Wq2W1d7jPsMB8xHtTy2VQIS5G/NiGEWZTry8m8eIpyfTltvUy7/k1haTkPfr6TjZfGAH08IZL+bcy3ASsYusZmjb4JlcowWPrVtQfRm2odIbXaMDbI3pnk/GS+Pv61+abmCyGMpCVICGEWdrlJrDl1jHNKKSEpR0AbapJ6c4vLeGDJTnYlXMTVQcOn93enR/O6DYKurnHdm6FWqXjx2/0s25FIcZmed++4CTuNaT5PlupKGbnmNop0xXT0aEG7wK4mqVcIcW3SEiSEMD1FgZ9fgLJCQoKioNUQk1R7saCU8Z/8xa6Ei3g42bH0oWiLJUCXjekWwuyxndGoVXyz+zyPL99DcZlpNl110DjQW3EksqiYkl2LTFKnEKJqkgQJIUxOd2g1yvF1oLaHEXNMMs4lLa+Yuz7ewYELOXi7OvDlwz3o2syr7sHWwu1dmrJgfFcc7NT8djiVBz7bSX5JuUnqfr/7y3yWkkbE7q8g+W+T1CmEuDZJgoQQplWYxaaNLzOsaRBLOg0Dv7qPBzqdns/oBds4lpqHv7sjqx7pUeOVoE1tSIdAPpvUHVcHDdtOZTL+kx1cLCitc72atjdDh9tB0cH3T4LONMmVEKIySYKEEKa1bhob1SUk2duR0aRDnav7+1w2dy7czrmsIkJ9XPj60Rha+rubINC669nCly8f7oGXiz1/n89hzEfbSc4pqnvFw2ZR5qTlQvpB2PG/utcnhLgmSYKEEKaTegj2r+RfWTnMuWkKo9uOq1N1m46lcdfHO8gqKOWmYC3fPtaTUB9XEwVrGp2aevL1ozEEejhxMi2fOxds52RaXp3q/Cv/LP2C/XnO3xc2vgVpR00UrRDiapIECSFMJ6ADTPwB58FvMqjrIzTXNq91Vd/uPs9Dn++iqExHn1aGFhdfN0cTBms6Lf3d+eaxGJr7unIhu4g7/reNHacza11fC88WFChlpDu6kq8vhR+eNgw2F0KYlEqRxSiuKTc3F61WS05ODh4eHtYOR4j6Sa+DhG2QnwpuARDaE9SaOlWpKAofbT7Nu78YWj9GRQTx3p2dcbCr/5/ZsgpKeejznexJzMZBo+b9MZ0YGRFcq7oOZx6mjZ0HmjWPw7B3DWOrTPxvLURDVJP3b0mCqiBJkBA3cPh7WPcS5CYZD5V6BPF8i5vo224sI1uMxF5jX6Mqy3R6Xlt7iC/jEwF4uG9zpg1ri1ptopWZLaC4TMezK/fxy8EUAF4c1obH+rWo2+rS1/i3xiMIhs2C9rfVMWIhGpaavH/X/49WQoj65/D3sGpCxTdlYHP5RX7PPsKCXR+iqWErRU5hGfcviefL+ERUKnj11va8fHM7m0qAAJzsNcy/pysP9Q4H4L11x3h59UHKdfraVXj4e8qv8W9NbrLhd3D4+zpGLETjJUmQEKJm9DpDqwSVG5FvKinl6axsHsjORl2DRuaEzALuWLCVrSczcXHQ8Ml93XjwUhJhi9RqFf+6tf2l/cXgy/hEHvx8FzlFZTWqZ2PCBsZsf5n5Xtf6NHvp33fdNMPvRAhRY5IECSFqJmFb5VaJSwJ0Oh7KyWV82nlDuWrYeTaLUfO3ciq9gCZaJ75+NIbY9gGmjNhqJvUKZ+G9kTjZq/njeDq3/28rp9Pzq31+aepBjtqp2ODico2UE0CB3AvV/rcWQlQkSZAQombyU01W7tvd5xn/yV9cLCzjpmAta57oZfVFEE1taIdAvnm0J020TpxOL2DU/K1sPp5erXP7OQbwWkYmS5NTuW6nYHV/J0KICiQJEkLUjNu1W2kWa93Z4+h4pcWiinJgGAD97x8O8dzXf1Oq0zOsQyArH+lBgIeT6eOtBzoGa/l+Sm+6NvMkt7ic+5fEs/jPMzfcKd7Zoylj8grw1N9gPNF1/q2FEFWTJEgIUTOhPcGx4orN5+w0fOjtxf1N/EnXaMAj2FDuGjLyS7h30V8s2XoWgCcHtuR/47vi4mBn7sitys/dkS8f7sGdkU3RK/DGj4d56dv9lJRfZzxPaE/DLLDrtQNd599aCHF9kgQJIWpGrYER//3HQRUj8/IZVFiEv05vWNfmGrPD9p/PZsTcP/nrTBZujnZ8dF8kzw1pY3MzwGrL0U7D+3d24l+3tEOtglW7zjN24XYuZFex1YZaA8NmsdPJkan+vqx3ca5cpufTsl6QELVkM0nQ/PnzCQsLw8nJiejoaOLj46sse+jQIUaPHk1YWBgqlYo5c+ZYLlAhGoOOd8DYpZdaKSCkvJy3MrL4sNgRxn5xzbVrvt51jjsXbic5p5jmfq6seaInQzsEWjpyq1OpVDzUpzlLJkWhdTbsOXbrf7fwR1XjhNrfxl+R41jv6sLXHm5Xjtu7QNeJEP2wZQIXogGyifbnlStXMnXqVBYuXEh0dDRz5sxh6NChHDt2DH9//0rlCwsLad68OWPGjOHZZ5+1QsRCNEBFFyH+E+j9LGjsDYlO21tuuIpxcZmOt346zLIdhgUQY9sFMHtcZzycaraQYkPTr7UfPz7Zm8eX7+HAhRzuXxLPM4Na8+TAlpVaxkb1eJH8w4Hc7hIO2Bv+rZvFgMYmXsKFqLdsYsXo6Ohounfvzrx58wDQ6/WEhITw5JNPMm3atOueGxYWxjPPPMMzzzxTo2vKitFCXEWvhy/vghO/wk1jYfQnxqc2JGygs19n/Fz8Kp12JqOAJ5bv4XByLgDPxLbiqYGtGk33V3UUl+n49w+Hjatk92/jx5xxEXi6OFS/kqJsOPoTdBlvniCFsCENasXo0tJSdu/eTWxsrPGYWq0mNjaW7du3m+w6JSUl5ObmVngIIS7Z8n+GBEjjCD2nGA9nFWfxwuYXGPzNYC7kX6hwyg9/JzFi7p8cTs7F29WBzx+I4pnY1pIA/YOTvYaZd9zE+3d2wtFOzaZj6dzy3z/Zm3ixehWUFsAnA2Ht43DgG/MGK0QDU++ToIyMDHQ6HQEBFaeABgQEkJKSYrLrzJw5E61Wa3yEhISYrG4hbNqRH+H3twzf3/J/0KSz8anMokxu8r2J9j7tCXYzbBRaXKbjldUHePLLveSXlBMV7s3PT/WhX+vKLUXiijHdQvju8Z4083bhQnYRYxZu53+bTqLXX2msP593ntm7ZxOffNWYSAdXaDfC8P33T0LqIQtHLoTtqvdJkKVMnz6dnJwc4+PcuXPWDkkI60s5AN9dGngb9TB0va/C0628WvHF8C9YNGQRAKfT87n9f9tY/pdh/68nB7ZkxUPRBGob5vo/ptYhSMsPT/bmlk5NKNcrvLfuGPct/ou03GIAlh1ZxpKDS1h6eGnFEwe+CuH9oKzQ0G2ZX73FGIVo7Op9EuTr64tGoyE1teKKqKmpqQQGmm5miaOjIx4eHhUeQjRq+enw5d1QVgDN+8PQmVUWdbZzZvlfCdzy3z85kpyLj6sDn0+K4rkhbbDT1PuXmXpF62zPvLu78N7oTjjba9h6MpNh/9nC70fTGNdmHDFNYhjdenTFkzR2MOYz8AqH7ERYOR7Kiq0SvxC2pN6/Ojk4OBAZGUlcXJzxmF6vJy4ujpiYGCtGJkQDl3nCMODWu4XhDfYfM5H+Sv6LMl0ZGfklPPT5Ll5ZfZCiMh29Wvrw89N96CvdX7WmUqkY2z2EH57sTbsmHmQVlDLps518sbmQ/w5YQP+Q/pVPcvGGe1aBoxbO/QU/PAX1f96LEFZlE/Mrp06dysSJE+nWrRtRUVHMmTOHgoICJk2aBMCECRMIDg5m5kzDJ9XS0lIOHz5s/P7ChQvs27cPNzc3WrZsabX7EMKmhPaEhzYYprw7e1V46lzuOSb/Nhl3e2+KzzxHZp4aB42aF4e14YFe4TL42URa+rux+vGezFp3lCVbz7Jk61n+PJHB7LER3NT0Gnus+bWGsZ/DstGQuB0K0sGt8jIiQggDm5giDzBv3jzef/99UlJSiIiI4L///S/R0dEA9O/fn7CwMD777DMAzp49S3h4eKU6+vXrx6ZNm6p1PZkiLxqtgkxw9blukd8T/uTFP14mP8+PonMP0DbQnTl3RdA2UP5WzGXj0VRe/OYAGfklaDRlDOmexJgu7RkY2r9y4SM/QEgPcJPWONH41OT922aSIEuTJEg0SjsXQdybcM9KaNbjmkW2n8rkpW/3k5iVh8qugAd7dOb5oW1wspetG8ztYkEp/1p7kN/Of4VTwC/Y65ry5c0raXOj5LM4B5yu0XIkRAPUoNYJEkJYyNGf4OcXoDgbzmyp9HR+STn/WnOAuz/ZQWJWIUFaV5ZOHMy/bm0vCZCFeLk6MP+errw16AEoDSAvozMj5m3m482n0Omr+Dy770uY0wmS9lk0ViFsgbQEVUFagkSjci4ePh8B5cXQdYJhg1TVlXE9m4+nM/27A1zIzkftdIG7Ovdm+vC2uDfyrS+sKTWniOmrD7LxaBoAnUM8mTX6popdkno9LB0JZzaDqx88+Bt4N7dSxEJYhrQECSGqL3k/LL/TkAC1Ggq3fGhMgHKKynjxm7+ZsDieC9lF+Dc5imv4/yjyXCwJkJUFaJ35dGI3Zo2+CXdHO/4+l82t//2T9389SnGZzlBIrYZxyyDwJsMg6aW3Q36adQMXoh6RJEiIxiztKCwdZRgzEtIDxiwBjR2KovD930nEzv6DVbvOA3B/zzDu76vFTm1HW++21o1bGLVsls6jIy8wrEMg5XqF+b+fYvh/trD9VKahgJMWxn8LnqFw8Sx8MQoKs6wZshD1hnSHVUG6w0Sj8N3DsH8lBHWBCWvBScvZjAJeXXuQLScyAGju68q7ozsRFe4NQGpBKi72Lrg7uFszcgGczj7NyLUj0ag0/Hj7jxxMsOO1tQdJyysBYFy3EF6+uR1aF3vIPAVLhkN+KgR2gonfV1r6QIiGoCbv3zaxTpAQwkxG/BdcfKHv85TYubFwwwnmbzpJabkeBzs1Uwa05JF+zXG0uzLwOcA14DoVCktq7tmcvk374u/ij6PGkWEd/ejZ0odZvxxl+V+JrNx1jvVHUnlpWBvGRDZHPfEHWHIzpOyHv7+CHo9Z+xaEsCppCaqCtASJBqswy9ACcNXA560nM3h1zUFOZxQA0KeVL2+O7EiYrysAp7JP4WrvSqCr6baqEaahV/SoVZVHNuw8m8XL3x3gRFo+ABEhnrwxsgOd7C8YNsXt92KF/wNCNBSyTpAJSBIkGqSLZw2zwNrdBkPeIjGriLd/Psyvhwx78/m5O/Lare25tVMTVJfeIBVFYcIvEziceZh3+77L4NDBVrwBURNlOj2fbzvLnA0nyC8pR6WCu6Oa8cKQNni5OlwqVAS6MnCS1znRMMjsMCFEZZmnDF0h2Ynoj/7MnJ92ETv7D349lIpGreL+nmHEPdePEZ2DjAkQQF5ZHhq1BpVKRWe/zla8AXE96YXpzIqfRWJuovGYvUbNQ32as/G5ftzeJRhFgRV/JTLg/zaxbEcC5aXFsPI++GKkDJYWjZK0BFVBWoJEg5J2FL64DfJTyXVrztjilzma7wIYur5evbU9rQOqHuisKArn8s7RzKOZpSIWNfTUxqf4/dzv3NbiNt7u/fY1y8SfyeK1tQc5mpIHwADfHD4qfRmH0ovg3wEmrJG9xoTNk5YgIcQVSXvhs1sgP5WzmjAGZLzA0XwXwnxcWDShG188EHXdBAgMu5pLAlS/PdzpYSL8Iri1+a1VlokK9+bHJ3vz+oj2eLrY83uGlpvzpnNR7Q1ph2DxMMg5b8GohbAuaQmqgrQECVuh0yvEn8kiLa8Yf3cnosK90Vzexf1kHPqv7kVdXsgBfRj3lU6n3NGLJwe25P5eYRVmff1Tmb6MtSfXMrLFSOw1sjBiQ5NTWMa830/w+bYEmuiTWOHwDsGqDHTuTdFM+A782hjLXvf/mBD1jAyMNgFJgoQtWHcwmX//cJjknGLjsSZaJ2aMaE+HIC0bv13IfeffYJu+PU/opjIiqg1PDWqFv7vTDetecWQFM+NnEuEXwRfDv6gwTkg0HImZhcz69Sh79h9kmcM7tFAnU6TxQDfuS9xa977u/7FhHZtYMXIhrk3WCRKiEVh3MJnHlu3hn59iknOKeXTZHuzUKsr1bdiofhFth0GsGdqR8EtT3qvD09ETHycfRrQYIQmQDdHpdXx/6nt+TfiV+QPno1Fff3PbZj4uzL+nK7t7hfPmD748lfYqrZXzTFpxiCZtXPj+7+RK56TkFPPYsj0suLerJELCpklLUBWkJUjUZzq9Qu9ZGyt8Ogewo5ypdt+wvHwQF/AjprkP029uS6emnrW6TkFZAY4aR+zU8nnJVuSU5DD8u+HkleYxs8/M644R+idFUVj/91nWro/jp8zrJzcqIFDrxJ8vDZSuMVGvyMBoIRq4+DNZlRIgD/L5zH4Wj9t9z8cOs1Gj58mBLWudAAG42rtKAmRjtI5anun6DM93e54hoUNqdK5KpWJIRDj/fe5BpgxoCUB31VH+bbcEe8orlFUwtDrGn5Gp9cJ2yaubEDYoLa9iAhSuSmaR/Qe0UCdToDgyp3w0etSk55fUqF5FUXj7r7e5pfktdPHvYsqQhQWNbTO2Tudr1CpaBbjhTDH/c/gPfqoc2qrP8VjpM2RR8ZP1P/8vCmFLpCVICBuTkV/C70fTjD/3Uh9gjcOrtFAnc17x5c7S11mv7wZQrQHQV/v5zM+sPLaSR9Y/QnZxtinDFlaiKEqtfpf+7k4U4cRLZZPJU5yJVh/le8d/0U6VUKGcm6N8lha2S5IgIWxEQmYBr6w+QK93N7JmXxIq9DyuWcMX9u+iVRWyW9+KUSVvckQJRYVhBs/lnd+rq1dQL+5odQcPd3oYTydPs9yHsJyk/CQe+u0hHl7/MDq9rkbnRoV700TrxO/6rowqfYMz+gCaqjL41uF1blbvMJZ7duU+Zq8/zsWCUlOHL4TZycDoKsjAaFFfHLyQw8I/TvHzgWT0l/5aO4d40ivUjSHx9xOhPs2q8n68Wj6JEhy4PET1RjN3dHode9L2kF6Yjp+LH139uxpnEimKIjPCGoCMogxuW3MbpbpSFg9dTImu5Jq/76pcnoEI4E4+8+zn0ldzAIAl5UP5xPlBkvIMY4VcHDSM6x7CA73CCfF2Me+NCXEdsk6QCUgSJKxJURS2nszko82n2HIiw3i8X2s/Hu3Xgh7NvVGpVGz6axdb1q/m0/yexjLVWcNlQ8IG3o1/l9TCVOOxAJcApkVNIzY01jw3Jaxiy/ktXMi/wKIDi2r1+756nSANOp63W8Vjdj+QFHIrAfcv5dfDqczdeJIjybkAqFUwrGMgD/VpTtdmXma9NyGuRZIgE5AkSFhDYWk5q/de4LOtZzmRlg8YBqne2qkJj/QJp/25L6E4B/pPM55T09V8NyRsYOqmqSiVVhgy+LD/h5IINSBV/b5Vl9oMZ/effcPfd6X/Y/q/0TSLAkc3ABRdGZtPZbNoy+kKSXvXZp5M7tOcIR0CZRq9sBhJgkxAkiBhSeeyClm6I4Gv4hPJLTZ0L7g6aBjTLYQHe4cTYp8Lax6HU3GGEx7cACHda3wdnV7H0G+HVmgR+KdAl0DWjV53w64SUf/d6PetQkWAS0Ddft+KAl+NB/dAGPImR7N0fLrlDGv3JVGq0wMQ4u3MhB5h3BnZFC9Xh9rejhDVIitGC2EDFEVhx+ksPtt2hvWHU43jfUJ9XJgYE8ad3Zri4WQPR3+G76dAYSbYOcGQt6Bpt1pdc0/anusmQAAphSnsSdtD98CaJ1mifrnR71tBqfvvO2ErHPvJ8P3pTbS942PeH9ONF4a1Yen2BJbtSOBcVhFv/3yED347xojOQdzXI5TOIZ61u54QJiRJkBAWllVQyre7z/PlzkROpxcYj/dp5cv9PcPo38bf0HVQnAs/PA+7PzMUCLgJRi8C/7a1vnZ6YbpJy4n6zSK/77DecN8aWPsEZJ2CT4dA3+fx7/sCzw1pw+P9W7Jm3wWWbk/gcHIu3+w+zze7z9OpqZZ7e4QyolMQzg7S6iisQ5IgISxAURS2n87ky/hz/HowxdhN4OKgYVSXYCb1DKNVgPuVE/R6WDIcUg8afo6ZAoNeAzvHOsXh5+Jn0nKifrPY77vFAHhsK/z8Ahz4Gv6YBcd/hZHzcQ7syN1Rzbirewh7z2WzbHsCP+5PZv/5HF78Zj9v/XiY0ZFNGdsthHZNZOiBsCwZE1QFGRMkTCE9r4Rv95znq/hEzmYWGo/fFKzl7qhm3BYRVPVic3uXw+b34LZ5EN7HJPFYZIyIqDcu/77TCtOqHAhv8jFgB7+FH581DOD372BIjv6x3EJmfglf7z7Psh0JnL9YZDx+U7CWsd2aclvnYLQu9qaJRzQ6MjDaBCQJErVVXKZjw5FUvttzgT+Op6O7NNjHzdGOkRFB3B3VjI7B2oonKQoc+g4ctdAq9sqx8mKwdzZpfBsSNvDspmcrHa/JbCFhOy7PDgOumQg9H/k8EztONO1F81Lglxch+lEIvbR8g6JUSoZ0eoXNJ9L5etc51h9OpUxniM/BTs2wDoGM6daUXi18UcvMMlEDkgSZgCRBoiYURWHn2Yus3nueH/cnk1d8ZbPJiBBP7olqxi2dmuB6rVaf9GPw8/NwZjO4N4HHd4Czp1nj3ZCwgZl/zSSt6Mr2G4EugbwU9ZIkQA3QtdaFclA7UKov5eFOD/NklyfNH8TW/0L6UYh9Hdz8Kz2dVVDKmr0XWLXrHEdT8ozHgz2dGRkRxMiIYNoEulc6T4h/kiTIBCQJEtVxOj2fNfuSWL33POeyrjTrB3s6c3uXYG7vGkwLP7drn1ySB3+8Bzv+B/pyw8yv3s8aHnUc+3MtGUUZFJYV0syjGXD9FaNFw/PP33dLbUs2nd/EqJajzL86eGEWfNgRygrA0cOwzlXUw6Cp3OWlKAoHL+Syatc51uy7UOEDRdtAd0ZGBDOicxOaesmq1OLaJAkyAUmCRFXOZhTw04FkftyfbFwlFwzdXTffFMjtXZoSHe5ddRO+Xm8YN7H+NchLMhxrPRyGzQTvcLPEXKIr4YFfHyAhN4G5A+fKDvGikstvBWZLiM7FGwZOJ+8z/OzbxvB/vuWgKk+53LW8dl8Sm46lGbvLALqHeXFbRDC33NQEb1l7SFxFkiATkCRIXC0h05D4/LQ/mUNJVxIfO7WKXi19uaNrMEPaB1Zvqm/SXvi4v+F7rzAYNgvaDDNL3JdlFWcxJW4KCbkJrLhlBaEeoWa9nrAt5fpy3tj+Bt5O3jwT+Yz5LqTXw75lsOHfUHhpZelqfgDIKSzjl4PJrN2XxI4zmVx+59KoVcQ092FYx0CGdAjA393JfPELmyBJkAlIEtS4KYrCqfR8fjucyi8HUjhwIcf4nEatomcLH27t1IQh7QOrtwJuYRa4XLWj++rHwKc5xDwJ9pZ50S4uLyYhN4E23m0scj1hO7Zd2MYjGx5BrVLzzYhvaOXVyrwXLMo2dAXHfwSo4Mldhg8E1ZSSU8yP+5NYuy+pwt+mSgXdQr0Y1rEJQzsESJdZIyVJkAlIEtT46PQKexIvsv5wKusPp3Im48pChmoV9Gzhyy2dmjC0Q2D1m98zT8HmD+DwWpiyE7TBZoq+MkVROJNzhuaezS12TWG7Pj/0OU3dmzKoWdXdUyaXfhzO74Qu468c+/sraDkYXH2qVcXZjALWHUrhl4Mp/H0uu8JznZpqGdYxkMHtAmjp72b+sU+iXpAkyAQkCWocCkvL2XIig/WHU9l4NI2sglLjc/YaFTEtfBnSPoBhHQPxdavBYOXLyc/+laDoDMdu/gCiJpv4Dq5NURTm75vPpwc+5c3eb3Jr81stcl3RcOj0OssPlE/aBx/3Awc36P6QYZFQt+ov5JiUXcS6gymsO5TCzrNZXP3uFuLtzKC2AQxs6090c28c7WQSQEMle4cJUQVDN1cBm4+n88fxdHaczqSkXG983sPJjoFt/RncPpC+rX1xd6rhgm3XSn5aDYF+06BppAnv5MbSCtMoV8rJKsqy6HWF7csrzePRDY8yutVo7mh1h+UurNdBYCdI2Q9b58BfH0G3B6DXU4YNWm8gyNOZB3qH80DvcNLzSvjtcAq/Hkplx6lMzmUV8dm2s3y27SwuDhp6t/RlUDt/BrTxx99DxhE1VtISVAVpCWo48orL2HYqkz+Op/PHsXQuZBdVeL6plzOD2wcwuH0A3cO8sdeoa3ehsmL4oDWUXBqjYKXk5zKdXseO5B30Cu5llesL27X08FLe2/keXo5e/HjHj3g4WPA1UFHg+DrDmKGkPYZjGkfoeh8MfLVWa2gVlJSz9WQGG4+msfFoGml5JRWe7xDkQe9WvvRt5UdkqBdO9tJKZMukO8wEJAmyXeU6PQcu5LDtVCabj6ezO+Ei5for/80dNGqiwr3p19qPvq39aB1Qy7ECej2c3QLhfa+shLvuZcg8YZXkp0xXxk9nfmJki5Ey9kHUiaIozNs3j9hmsbTzaWetIODURtj8PiRuB7dAeOYA2NVtOrxer3A4OZe4I2lsPJrK3+dzKjzvaGd4fejTypfeLf1o18Rd/p5sjCRBJiBJkO3Q6RWOJOey/VQm209nEn8mi/yS8gplwn1dLyU9vvRo7oOLQx16gotzDd1dfy2EzJMwaR2Exhie0+tBXcuWpDrQK3oeWf8IO5J38HTXp3nopocsHoNo2M7lniPQLRB7tYX39FIUOPsnFKRDx0tdc3odrJoA7W6DDrfXKTFKyytm68kMtpzI4M8TGZVaiXzdHOjV0pdeLX3pEe5DiLezJEX1nIwJEg2aXq9wPC3PkPScyuSvM1nkFJVVKKN1tic63JverXzp19qPUB/X61Sog4RtkJ8KbgGGvY6uNSA0eT/s+hT2f21Y+RbASQs554BLSZAVEiAAtUpN/5D+7E/fTztvK31yFw3WhfwLTFg3gVaerfig/weW7R5TqSpvIHz0Jzj6o+Gx/lXoci90nXDtafY3+Pv2d3fi9i5Nub1LUxRF4URa/qWEKJ0dp7PIyC9l7T7DdHyAQA8nopt7ExXuTXS4Dy38XCUpsmHSElQFaQmqP4pKdfx9PpvdCRfZdTaLPYnZlZIeN0c7osK9iWnuQ0wLH9o18UBTnU0XD38P616C3KQrxzyCDAsYtr/N8HN+Gnx1j2Eq72W+rQ2zVyLGg2MV22JYQLm+HDv1lc8yaYVp+LtU3pdJiLrYkbyDpzY+RTP3Ziy9eSnOdqbd1LfGCjJh92KIXwT5KZcOqqDFQIi8H9oMN2zJUZ2/7+soLdezJ/Eif57IYMfpTP4+n11h1WowtBRdToiiwr1pHeBevdceYTbSHWYCkgRZT1peMbvPXmRXguFx6EJOhTE9AM72GrqFeRHTwoeY5j7cFKzFrqYDmg9/b2hSv8bO2gCMXWp4odTrYW5XQ4tPuxHQ7UEI611pR2xL0it6Pvr7I3Yk72DR0EWW76IQjc7RrKO42rkS4hFi7VCuKC+F47/A7s8M44cue3gTZJ+r4u/70t/t2C+qlQhdrahUx95zF/nrdBZ/nclkb2J2hdmlYPhA1jlES5cQL7qGetIlxKt6C6oKk5EkyAQkCbKMgpJyDl7IYf/5HP4+n83+8zkkZhVWKufv7ki3MC8iQ73pFupF+yCP2s/iAkMT+ZyOFT8h/pN7EDx70NB0fm4neDYD94DaX9OEMooyuG3NbeSV5vFBvw8YGjbU2iGJRmb1idXsSt3FtKhpuDvUg93ds87Ani8g5QDcs/IGf98qQ4vQMweu3fVdTSXlOvafzyH+TBY7TmeyJ+EiBaW6SuXCfV3p0syTLs286NrMkzYB7jX/0CaqTZIgE5AkyPRKy/UcTcnl7/M57D9nSHhOpOXxj0YeVCpoE+BOZKgX3cK86BbqTVMvEw9GPLMFPq/GAoITf6w8HqGe+PXsr5ToSritRc0+zQpRV3mleQz9Zih5ZXlMj5rOPe3usXZIFVnp71unVziemsfexGz2JF5kb+JFTqUXVCrnZK+mfRMPbgrW0jFYy01NtbT0c5PEyERkYLSwuvySco4m53IkOZfDybkcTsrlSHIepTp9pbKBHk50aqqlc4gnnZt6clNTLVpnM3fv5KeatpyZZRRl8P7O97m/w/3GKcvS+iOsxd3Bnfmx8/nm+DeMazPO2uFUVt2/22M/mTQJ0qhVtGviQbsmHtwT3QyA7MJS9p7LZm9iNnsTL7IvMZu8knL2JGazJzHbeK6jnZp2lxKjy8lRqwC3urV4ixuSJEjUiaIoJOcUG5KdJEPCcyQ5l7OZlbu0ADxd7OnU1JPOTbXGr2ZfrVWvMwxqPr4OQntBq8GGWSLVUd1yZjZ/33x+PvMzp7JPsWrEKtQqeWEU1tXFvwtd/LsYf9Yrel7c/CLDw4dbdv+xa6nu323pVQunluRD7gXDpAcTtjp7ujgwoI1hZWowzG49nVHAwQs5HLj0OJyUS35JOfvOZbPvqv3PHOzUtPRzo20Td9oGutM20IO2ge74uTvKjDQTkSRIVIuiKGQWlHIiNZ8TaXnGr0dT8sguLLvmOYEeTrQP8qBdE3fjJ5xm3i6W+eMtyoZTcXD8VzixHi5vHZF9zpAEhfY0jAm40ZiB0J7mj7UKV+/dNCViChfyLvB05NOSAIl66YdTP/Dr2V/588KfdL2jK15OXtYLxvj3nUyVEx8cPaDX01d+PvYzfDcZtM2gVaxhE9fwviaf/alWq2jp70ZLfzdGdTFsqKzXK5zNLODAhRxjcnToQi55JeWGlvTk3Ap1eLs60CbA3ZgctQn0oHWAW93WP2ukZExQFWxhTJBOrxB/Jou0vGL83Z2ICveu89RMRVFIzy/hZGo+x1PzOJGWb3ik5nGximTH7tIfdftLzcCGxMej+jutm5KuDJbcDBd2X9m7Cwzr+bQcDB1GGWZ4wVWzw6DiC2XtZ4+YQmJuIrN3z8bHyYdXY161+PWFqI2i8iI+3v8xAS4B3NX2LuPxwrJCXOxdLB9QTf++/3gfNr8HuiubKKO2NyyE2nKwYS0iF29zR22k1yucu1jI0ZQ8jqXkcTQll6MpeZzNKKg0jvKyYE9nmvu50tLfjRZ+bsavvm4OJvnwaY73HHOQgdEmUN+ToHUHk/n3D4dJzik2HmuidWLGiPYM69jkhufnFZdxNqOQ0xn5nM0o5GxmAaczCjibUVBpDZ7LVCpo5u1CK383Wvq70zrAjdYB7rQKcLP8jsy6ckj5G07/AYWZMPTtK88t7GPYgNGvrWH/rtbDICQaNNf4lHTNdUSCYdi7VkmAAHal7GLSr5OwV9uz/s71+Dj7WCUOIerqWNYx7l93P+PbjeeJiCcs34VT07/v0gLD6tQn1sPJ9XDx7JXnXjgFrr6G78/vAo0DBHS0+AKpxWU6TqTmG5OiywlSRn5pledone1p8Y/kKNTHlRBv52q/dtf1PceSJAkygfqcBK07mMxjy/ZUtfoFC+7tyrCOTcgvKedcViFnM64kOGczCziTUXDdPxiVCkK9XWgV4E4rfzdaBbjRyt+dFn5uODtYaWPB4hzDNPVzOyBxh6Glp+zSuCO1PUxLAIdLq0Jf2AOufuBZzfVMqrtitJmcvHiSpIIk+jbtazy26MAi+jftT0uvlhaLQwhTe2/neyw9vJTh4cN5r+971gmitn/figKZpwzJUMYJuHX2lec+HwFnNoOTp2HNsJBoaNodgiLA3joLSWYVlHI6PZ+TafmcMn4t4NzFQqp6l1epIEjrTKiPC6E+roT6uBB21feXu9eq+55TX0gSZAL1NQnS6RV6z9pYIRv/J3uNCjdHuyq7ry7zdXMg3NeVMB9Xwv1cCfdxJczXlXBfV+vuoqzXQcZx8G1z5VPWyvvgyPcVyzlpDQOdw/tBl/HgWA/WKqmh7UnbeXj9w/g6+7Ju9DocNY7WDkkIk1EUhbjEOJp7Nqe5tjlgmOn44e4PGddmHJ38Olk5wlpQFFh1H5z6HUrzKz6ntjOMI7pvtXViu4biMh1nMgoqJEan0vJJyCy45ppGV/Nzd6SZtwuHk3IoKqs8sxcMiVCg1ok/XxpYb7rGZIp8A6AoCtmFZSTnFJOcU2T8ui8x+7oJEECZTjEmQJ4u9oT6uBLu40K4rxthvi4093Uj1NcFD6d6sMrw5YQnaR8k74OkvYbFzsoK4ck94NPCUC4k2nC8WQ/D9816VEySbMTF4otkFGXQyqsVAN0CuhHkGkQH3w7klebh6CxJkGg4VCoVsaGxFY59d+I7vj/1PWdzzrL8luVWiqwOVCoYt8ww/jD5b0P32fmdcC4eCtLgnxMXPh4Azp7QpDMEdjJ89Qq32GuXk73GOG3/aoqikJFfSmJWAWczCknIKiQhs4CzmYUkZhZwsbCM9LwS0v+xoew/KUByTjFTV+0jKtybpl4uBHs6E+zpbL2egxqQlqAqmLMlSFEMSUpyThEpOcUk5RSTcjnRyS4mJdeQ8BRXkXlXx4tD23BfTCju9SHRuawgw9Bldbm5ePfnsG7alW6tq9m7wl3LDHsBgdV2ZzelTec28eymZ2nv057lN1958bfawFEhrOBI5hGWHVlG7+DeDA8fDkCprpR3/nqHIaFD6BHUwzZnQCoKZCcaXs/8L21inJcC/9emclkHdwi8CdqPhB6PWjbOasopLCMhq4Bv95zn820JtarDy8WeQK0zTbROBHg40UTrRKD20lcPw/fmeI+SlqB6bNupDCYt2Vlpv5mq+Lg6XPpP40yg1hGdHr6MT7zheV2aeVknAVIUQ7KTdQrSj0HaEUg7bHgUpMM9q6D1pUX+nD0NLxj2rtCkEzSJMPSpB3UBn5YV++1tLAEqKi/ir+S/CHQNpK13WwA6+nZEr+gp15eTX5qPm4Nh6q0kQKIxaefTjrd7v13h2JbzW/j2xLdsOb+F3+78zTjYRFEU21kPR6UCr9CKx5y94aGNhkkcyfsNLUeph6A0DxK3QUCHK2VL8uB/PcGvtWFSh/HR2tD1b2FaF3s6uXhSUKKrVhI0pH0A5XqFCxeLuJBdRH5JORcLy7hYWMaRf0zxv1qnplq+n9LblKHXiCRBFubl4mBMgHzdriQ4lzPkIK2zMVMO8HCqNDZHp1fYdCyNlJzia65+cbl/NirczFM5i3MMgwYzTxmSFt9LA3gPr4Gv76/6vOyrErjm/eGJ+MoJTwOwYN8ClhxawojmI3inzzsA+Dr78vMdPxPsFmzl6ISoX8K0YYxrM44AlwDj2lgAE36ZQJBbEM90fYYmbvVn4G212TlA00jD4zJduWEIQPLfhte+y9KPQU6i4XFyQ8V63JtAzych5gnDz2XFhjq8w80+FjIq3JsmWqcbvucsuDfSOCZIURRyi8pJzjX0cKTmFJOcU0xKTjHJuZd/LiK3uNz8uwPcgCRBFtbCz43NLwwgQOtYq2nlGrWKGSPa89iyPai45uoXzBjRvu4D1BTlyqqpWadh12LDQoPZiYZHYcaVskNnXkmCvMINkWhDDMf82xuahv3bGcbwXL3wmJPWKp9wTG32rtlsOr+JWX1mGbe06NO0D7+e/ZUA14or10oCJERlLTxb8K8e/6pwLCE3gX3p+ziYcZBXerxiPL4vbR/5Zfl09e9qm62oGjsIaG94XM2/PUxaB+lHDAlR+lFIOwr5KZCXzJVXeAzPfdzP8L2rP3g3Nzw8Q0DbFEJ6GFqQTBFuLd5zVCoVWhd7tC72tA2sujuqsLScgpLrD842N0mCLMzBTk0zn7r94Q7r2IQF93attGZDYE3WbCjONUwzz0u+9EgxrKWRc86Q7PR9AWIeN5QtyoZtcyvX4epv+CTjctU6NgEd4ZVkq00TNafs4mx+S/iNzOJMHuv8mPH4yeyTnMk5w86UncYkqFtAN9aNXmc7TflC1DNN3ZryxfAvOHHxBB4OV95IPzv0GXGJcTwX+Rz3d7wfgBJdCUn5SYR5hNnu35yDi2FhxtCYiseLLkLmaXAPrHjMxdfwYbQgzfA4t+PK80PevpIEpRyAtVMuJUiXkiT3QHALNHz1CLrh67VJ3nOuwcXBzuqrXEsSZKOGdWzC4PaBFVfvbOqEJu0wHNtnGJdTmAH56VeSnIh7oOt9hgqyTsHSUVVf4OpuK+9w6PE4eDYz/BF5hhhafJyukeFr7K69KKGNOX7xOHtT99Lau7Vxf6S8sjze3PEmdmo7Huz4IA4aw4rYEztM5M7WdxIZcKXJ22ZfiIWoJzRqTaX9ycDQmhrsFlxhev3+9P088OsDtPVuy9cjvjYeP5d3Dh8nH9tsMbrM2atidxpAiwHw4inDsISsM4bW+otnIOe84UPs1WONss4YZt4m77t2/cPehR6XPtSlHTWsmu0WCO4Bhq+uvuDqy7AQXwY/35v4xPx6v2J0Tdj+u1VDoysDRQ92l6ZKF12Ek3FQnG1okSnMupT9Z6ApzCCm6wTo/pChbPJ++DS2qpoNY3cu8wgGv3aGTwLuTa589QwxJDueza6UdfaCYTNNfaf1QpmujJXHVnI+/zwvdHvBOB5h7cm1fHH4C8a3G298EW7q1pTYZrGEa8Mp0ZUYk6DoJtFWi1+IxuaF7i/wQvcXuHpic0pBCo4aR4JcgyqUfWrjU5zKPsXioYvpFtjNWPZU9imaa5vb5jijqzlpL00miai6TLMecNeXhlb+nHOGRCkv9VI3W2rFFqbME3Dw2yqr0tz8ATFRkw0/JO+HFY8YegJcfQ1birj4GAaDO3sahj+4148NqK9HkiBryDoDm983JDWXk5vibENWX5oPA/4F/V4wlM25AN8+WHVdmaevfO/mb2ipcfU1NJVeyuCNSU5Ax4pln9hRub4GQFEUkguSSStMo4NvB+zVhoF3v5z5hRVHVtAzqCePRRg++WjUGj7c/SGl+lLGtx1PiIdhlekI/wjO5p6llWcrY70qlYoPB3xo+RsSQlRydWvriBYjGBY2jLyyPOMxnV5HXmkeCkqFZGfz+c28ueNN+jbty/xB843H39/5PvZqe8a3G4+fix9g+JCkVqkrDNa2OW7+0Pbmqp/XXzVT2b+9oSvtcoKUn3KpVyHT8Lh677TsBMNq2lW55f+ufEA/+yd8dY9hhe3LY0GdPSGw85X3OiuxqSRo/vz5vP/++6SkpNC5c2fmzp1LVFRUleW//vprXn31Vc6ePUurVq2YNWsWN998nf8MllJaAPuus0hYcfaV7139IKzPlf80zt4VkxzfK2/SuAfCswfNFbXVHUg/wMWSi0QFRuFk5wQYptauObmGTn6dmNhhorHsyDUjKdYV8/MdPxPibkhs8krz2Je+D09HT2M5tUrNmDZjcNA4YK+5MkthcOhgBocOtsyNCSHqzF5jj7fmypu0Rq1hw5gNZBRl4O105bi92p6Wni0rfMBRFIWVx1ZSoithdOvRxuOrjq/ivZ3vcVuL23iz15vG4/P2zsNB48Cdre801n2x+CK5pbl4OnqidbShCR9XLz/i0wJ6Trl2OUUx9FJc1qQzjJxvSI4KMq70UhRmGT7Qu1/VylZ00XCsOKdinSV5gCRB1bJy5UqmTp3KwoULiY6OZs6cOQwdOpRjx47h7+9fqfy2bdu4++67mTlzJrfeeisrVqxg1KhR7Nmzh44dO17jChakDYZBMwxJjZPnpa/aS997geNVY23cA+D+H60T5w2U68sp1ZWiUqlwtjMMrFMUhUOZhyguL6azX2djYnE06yj70/cT6hFaofvoje1vkFeaxyvRr+Dp5AnAqmOrmLd3HoNCBzEjZoax7OT1kykoK+CHUT8Qpg0DICk/id8SfqNcX25MglQqFUFuQRSXF1NQVmA8PyYohg/6fUALbYsK9zEtaprJ/22EEPWDr7NvhZ9vb3U7t7e6vcKxcqWcJyKeIKUghQCXK104WcVZ6BV9he1sFEVhycEllOpLubX5rcbjP57+kfd2vsfwsOG81+/KPmkTf5lIub6c9/q9Z5wdujt1N+sT1tPBpwMjWowwlt2YuBEFhejAaOM6YjklOaQXpuPu4F5htmmJrgQ7lZ3lWqlUKlBddS3PZtDl3uqd22KgYTmU4pxLPR85hg/7btbvLrOZFehmz57N5MmTmTRpEu3bt2fhwoW4uLiwePHia5b/z3/+w7Bhw3jhhRdo164db775Jl27dmXevHkWjryyLJXC594+rHJ3g453GP6DBEeyPv80C06s5EDWEWPZi8UX+XD3h8zbWzHuH0//yNs73mZb0jbjsdzSXF7d+iqvbX2tQtnVJ1bz3KbnWHd2nfFYYVkhk3+bzAO/PkC5vtx4/PNDn3PbmttYfPDKv2uZroxeX/Yienk0eaVXmps/2v8R0Sui+XB3xS6ie366h0m/TiK7JNt4bOuFrby5401+OPVDhbK/nPmFdWfXVSirKAoXSy6SfXWLGNDGqw3tvNuhU65Mqewa0JVpUdMY13ZchbJrRq7h1zt/NS5UCBDiHsLQsKGyKakQogJ7tT2TOk5ievR041g/gMc6P8bvY3+vMBtUp+iY0GECd7S6o0ILk17R42bvhodjxQkjBzMOsj9jf4VjhzMPs/zIcrac31Lh+L+3/5tnfn+G5IJk47ENCRu4/fvbeWvHWxXKjlwzkoilEfyd/rfx2MbEjQz+ZjDTt0yvUHbqpqnc9eNdHMo8ZDy2N20vj6x/hPd3vl+h7Ny9c5m+ZTpHs44aj53KPsVbO95i0YFFFcp+dfQrPtj5AceyjhmPJeUnMXfvXJYfuaq3w8GVdflnWJS9n+N+YdBpDERNhva3YW020RJUWlrK7t27mT79yi9WrVYTGxvL9u3br3nO9u3bmTp1aoVjQ4cOZc2aNdcsX1JSQknJlT1ScnIMzXa5uVWvdFlbZ7LOMGvLLLwdvRnWZJjx+PeHvicuMQ67SDtCHQ0rjybnJvPJzk9w0bgwocUEY9ktJ7fww+kf8FA86OhmaNnKLMrk2wPfolapef6m541l957byy/HfyFAE0BP754AFJQVsPX0VgCysrOM3UtJGUmcTDnJOY9zxnvXK3ou5lw0llWcDAMSSwtK0RXpyM3NrfDvFGwfjKIo5OTk4Fhu+ATlr/ant09vwhzDKpR9oOUDoAJ1idp4vId3D77o/wWeTp4Vys7tdWWa/uXjAZoARgSPqHBMCCFMxQFDUpRbduX1ZVLLSQCUFpZSSikAt4fczu0htxsWCrz0WqQoCu9Hv09+WT72pfbG42GOYdwbfi8tPVtWeN1q49yGbE02+iI9uRrD8ZKCEtx17jiWO1YoW5RXhK5YR2lBKbmOhuOpmalcyLhAiF1IhbKHLxwmMS+R9Kx0cu0NxxPSEthyagu5frnktrlSduPxjRy7eIx+vv0IsjMMND+ZcpIV+1bQxqsNY0PHGsuuPbSWv9P/pqVzS5rYGbq/jqceZ8FfC2jm3sz42gyw6u9V7EjZgVsPNwI1Vw3GNoOr//1vSLEBFy5cUABl27ZtFY6/8MILSlRU1DXPsbe3V1asWFHh2Pz58xV/f/9rlp8xY4aCYR0oechDHvKQhzzkYeOPc+fO3TC/sImWIEuYPn16hZYjvV5PVlYWPj4+Jl/zJTc3l5CQEM6dO2fyzVnrg4Z+f9Dw71Huz/Y19Hts6PcHDf8ezXV/iqKQl5dHUFDQDcvaRBLk6+uLRqMhNTW1wvHU1FQCA6/drBYYGFij8o6Ojjg6OlY45unpWfugq8HDw6NB/se+rKHfHzT8e5T7s30N/R4b+v1Bw79Hc9yfVqutVjmbGBjt4OBAZGQkcXFxxmN6vZ64uDhiYmKueU5MTEyF8gDr16+vsrwQQgghGhebaAkCmDp1KhMnTqRbt25ERUUxZ84cCgoKmDTJMEBtwoQJBAcHM3OmYWXjp59+mn79+vF///d/3HLLLXz11Vfs2rWLjz/+2Jq3IYQQQoh6wmaSoHHjxpGens5rr71GSkoKERERrFu3joAAwzoDiYmJqK9a9Klnz56sWLGCf/3rX7z88su0atWKNWvWWH+NIAxdbzNmzKjU/dZQNPT7g4Z/j3J/tq+h32NDvz9o+PdYH+5PpSjVmUMmhBBCCNGw2MSYICGEEEIIU5MkSAghhBCNkiRBQgghhGiUJAkSQgghRKMkSZCVHT9+nJEjR+Lr64uHhwe9e/fm999/t3ZYJvXTTz8RHR2Ns7MzXl5ejBo1ytohmUVJSQkRERGoVCr27dtn7XBM4uzZszz44IOEh4fj7OxMixYtmDFjBqWlpdYOrU7mz59PWFgYTk5OREdHEx8fb+2QTGLmzJl0794dd3d3/P39GTVqFMeOHbvxiTbs3XffRaVS8cwzz1g7FJO5cOEC9957Lz4+Pjg7O3PTTTexa9cua4dlMjqdjldffbXC68qbb75Zvb2+TEySICu79dZbKS8vZ+PGjezevZvOnTtz6623kpKSYu3QTOLbb7/lvvvuY9KkSfz9999s3bqVe+65x9phmcWLL75YrWXabcnRo0fR6/V89NFHHDp0iA8//JCFCxfy8ssvWzu0Wlu5ciVTp05lxowZ7Nmzh86dOzN06FDS0tKsHVqd/fHHHzzxxBPs2LGD9evXU1ZWxpAhQygoKLB2aGaxc+dOPvroIzp16mTtUEzm4sWL9OrVC3t7e3755RcOHz7M//3f/+Hl5WXt0Exm1qxZLFiwgHnz5nHkyBFmzZrFe++9x9y5c298sqlVY/9SYSbp6ekKoGzevNl4LDc3VwGU9evXWzEy0ygrK1OCg4OVRYsWWTsUs/v555+Vtm3bKocOHVIAZe/evdYOyWzee+89JTw83Nph1FpUVJTyxBNPGH/W6XRKUFCQMnPmTCtGZR5paWkKoPzxxx/WDsXk8vLylFatWinr169X+vXrpzz99NPWDskkXnrpJaV3797WDsOsbrnlFuWBBx6ocOyOO+5Qxo8fb/FYpCXIinx8fGjTpg1ffPEFBQUFlJeX89FHH+Hv709kZKS1w6uzPXv2cOHCBdRqNV26dKFJkyYMHz6cgwcPWjs0k0pNTWXy5MksXboUFxcXa4djdjk5OXh7e1s7jFopLS1l9+7dxMbGGo+p1WpiY2PZvn27FSMzj5ycHACb/X1dzxNPPMEtt9xS4XfZEHz//fd069aNMWPG4O/vT5cuXfjkk0+sHZZJ9ezZk7i4OI4fPw7A33//zZ9//snw4cMtHovNrBjdEKlUKjZs2MCoUaNwd3dHrVbj7+/PunXrGkTT5+nTpwF4/fXXmT17NmFhYfzf//0f/fv35/jx4w3ihVlRFO6//34effRRunXrxtmzZ60dklmdPHmSuXPn8sEHH1g7lFrJyMhAp9MZV5q/LCAggKNHj1opKvPQ6/U888wz9OrVq16slG9KX331FXv27GHnzp3WDsXkTp8+zYIFC5g6dSovv/wyO3fu5KmnnsLBwYGJEydaOzyTmDZtGrm5ubRt2xaNRoNOp+Ptt99m/PjxFo9FWoLMYNq0aahUqus+jh49iqIoPPHEE/j7+7Nlyxbi4+MZNWoUI0aMIDk52dq3UaXq3p9erwfglVdeYfTo0URGRrJkyRJUKhVff/21le/i+qp7j3PnziUvL4/p06dbO+Qaqe79Xe3ChQsMGzaMMWPGMHnyZCtFLqrriSee4ODBg3z11VfWDsWkzp07x9NPP83y5ctxcnKydjgmp9fr6dq1K++88w5dunTh4YcfZvLkySxcuNDaoZnMqlWrWL58OStWrGDPnj18/vnnfPDBB3z++ecWj0W2zTCD9PR0MjMzr1umefPmbNmyhSFDhnDx4kU8PDyMz7Vq1YoHH3yQadOmmTvUWqnu/W3dupWBAweyZcsWevfubXwuOjqa2NhY3n77bXOHWmvVvcexY8fyww8/oFKpjMd1Oh0ajYbx48db5Y+6Oqp7fw4ODgAkJSXRv39/evTowWeffVZhnz5bUlpaiouLC998802FWYoTJ04kOzubtWvXWi84E5oyZQpr165l8+bNhIeHWzsck1qzZg233347Go3GeEyn06FSqVCr1ZSUlFR4ztaEhoYyePBgFi1aZDy2YMEC3nrrLS5cuGDFyEwnJCSEadOm8cQTTxiPvfXWWyxbtsziLbLSHWYGfn5++Pn53bBcYWEhQKU3FLVabWxFqY+qe3+RkZE4Ojpy7NgxYxJUVlbG2bNnCQ0NNXeYdVLde/zvf//LW2+9Zfw5KSmJoUOHsnLlSqKjo80ZYp1U9/7A0AI0YMAAY0uerSZAAA4ODkRGRhIXF2dMgvR6PXFxcUyZMsW6wZmAoig8+eSTrF69mk2bNjW4BAhg0KBBHDhwoMKxSZMm0bZtW1566SWbToAAevXqVWlZg+PHj9f718yaKCwsrPQ6otForPO+Z/Gh2MIoPT1d8fHxUe644w5l3759yrFjx5Tnn39esbe3V/bt22ft8Ezi6aefVoKDg5Vff/1VOXr0qPLggw8q/v7+SlZWlrVDM4szZ840qNlh58+fV1q2bKkMGjRIOX/+vJKcnGx82KqvvvpKcXR0VD777DPl8OHDysMPP6x4enoqKSkp1g6tzh577DFFq9UqmzZtqvC7KiwstHZoZtWQZofFx8crdnZ2yttvv62cOHFCWb58ueLi4qIsW7bM2qGZzMSJE5Xg4GDlxx9/VM6cOaN89913iq+vr/Liiy9aPBZJgqxs586dypAhQxRvb2/F3d1d6dGjh/Lzzz9bOyyTKS0tVZ577jnF399fcXd3V2JjY5WDBw9aOyyzaWhJ0JIlSxTgmg9bNnfuXKVZs2aKg4ODEhUVpezYscPaIZlEVb+rJUuWWDs0s2pISZCiKMoPP/ygdOzYUXF0dFTatm2rfPzxx9YOyaRyc3OVp59+WmnWrJni5OSkNG/eXHnllVeUkpISi8ciY4KEEEII0SjZbue+EEIIIUQdSBIkhBBCiEZJkiAhhBBCNEqSBAkhhBCiUZIkSAghhBCNkiRBQgghhGiUJAkSQgghRKMkSZAQQgghGiVJgoQQQgjRKEkSJIRoNNLT0xk5cqS1wxBC1BOSBAkhGo2CggJSU1OtHYYQop6QJEgIIYQQjZJsoCqEaPA2btzImDFjKCsro7CwEDc3twrPOzg48Ouvv9KlSxcrRSiEsAZJgoQQjcbZs2e566672LFjh7VDEULUA9IdJoQQQohGSZIgIYQQQjRKkgQJIYQQolGSJEgIIYQQjZIkQUIIIYRolCQJEkI0Gl5eXmRmZlo7DCFEPSFJkBCi0dBqtTRv3pzXXnuN/Px8ALKzs/npp58YN24cU6ZMsXKEQghLknWChBCNSmZmJv/617/46aefyMvLw9XVlaioKEaPHs3YsWOxt7e3dohCCAuRJEgIIYQQjZJ0hwkhhBCiUZIkSAghhBCNkiRBQgghhGiUJAkSQgghRKMkSZAQQgghGiVJgoQQQgjRKEkSJIQQQohGSZIgIYQQQjRKkgQJIYQQolGSJEgIIYQQjZIkQUIIIYRolCQJEkIIIUSj9P8/kiXB8KVxUwAAAABJRU5ErkJggg==",
      "text/plain": [
       "<Figure size 640x480 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "k=5\n",
    "x = np.arange(-8, 8, 0.01)\n",
    "eps_lst = [0.3,0.5,1.0]\n",
    "linestyle_lst = ['-','--',':']\n",
    "for i in range(3):\n",
    "    eps = eps_lst[i]\n",
    "    y = []\n",
    "    for t in x:\n",
    "        y_1 = 0.5*eps*math.exp(-eps*abs(t))\n",
    "        y.append(y_1)\n",
    "    plt.plot(x, y, label=r\"$\\epsilon=$\"+str(eps),linestyle=linestyle_lst[i])\n",
    "\n",
    "    z = []\n",
    "    t=int(k/2+1)\n",
    "    for j in range(1,t):\n",
    "        z_1 = (2.0/eps)*math.log(t/j)\n",
    "        z.append(z_1)\n",
    "        z.append(-z_1)\n",
    "    z.append(0.0)\n",
    "    zz = []\n",
    "    for j in range(0,len(z)):\n",
    "        z_1 = 0.5*eps*math.exp(-eps*abs(z[j]))\n",
    "        zz.append(z_1)\n",
    "    plt.scatter(z,zz)\n",
    "plt.xlabel(\"t\",fontname=hfont,fontsize=16)\n",
    "plt.ylabel(r\"$\\rho(t)$\",fontname=hfont,fontsize=16)\n",
    "plt.ylim(0, 0.52)\n",
    "plt.legend()\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 26,
   "id": "23af76e9-c965-4e2b-bb07-435482f2eba3",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 640x480 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "k=5\n",
    "xticks = [-np.pi, -np.pi/2,  0, np.pi/2, np.pi]\n",
    "xticklabes = ['-π', '-π/2', 0, 'π/2', 'π']\n",
    "\n",
    "x = np.arange(-math.pi, math.pi, 0.01)\n",
    "eps_lst = [3.0/8.0, 3.0/8.0, 1.0]\n",
    "linestyle_lst = ['-','--',':']\n",
    "label_lst = [ r\"$\\epsilon=$\"+'3/8' + ', Laplace', r\"$\\epsilon=$\"+'3/8' + ', optimal', r\"$\\epsilon=$\"+'1' + ', Laplace & optimal' ]\n",
    "for i in range(3):\n",
    "    eps = eps_lst[i]\n",
    "    y = []\n",
    "    for t in x:\n",
    "        if i==0:\n",
    "            y_1 = 0.5*eps*math.exp(-eps*abs(t)) / (1.0 - math.exp(-eps*np.pi) )\n",
    "        elif i == 1:\n",
    "            y_1 = 0.25*eps*math.exp(-eps*min(abs(t),np.pi-abs(t))) / (1.0 - math.exp(-eps*np.pi/2) )\n",
    "        else:\n",
    "            y_1 = 0.5*eps*math.exp(-eps*abs(t)) / (1.0 - math.exp(-eps*np.pi) )\n",
    "        y.append(y_1)\n",
    "    plt.plot(x, y, label=label_lst[i],linestyle=linestyle_lst[i])\n",
    "\n",
    "    z = []\n",
    "    if i==0:\n",
    "        v = - np.log( 1.0 - 0.5 * (1.0 - math.exp(-eps*np.pi) )  ) /eps\n",
    "        z.append(v)\n",
    "        z.append(-v)\n",
    "    elif i == 1:\n",
    "        z.append(0.0)\n",
    "        z.append(np.pi)\n",
    "    else:\n",
    "        v = - np.log( 1.0 - 0.5 * (1.0 - math.exp(-eps*np.pi) )  ) /eps\n",
    "        z.append(v)\n",
    "        z.append(-v)\n",
    "    \n",
    "    zz = []\n",
    "    for j in range(0,len(z)):\n",
    "        t = z[j]\n",
    "        if i==0:\n",
    "            y_1 = 0.5*eps*math.exp(-eps*abs(t)) / (1.0 - math.exp(-eps*np.pi) )\n",
    "        elif i == 1:\n",
    "            y_1 = 0.25*eps*math.exp(-eps*min(abs(t),np.pi-abs(t))) / (1.0 - math.exp(-eps*np.pi/2) )\n",
    "        else:\n",
    "            y_1 = 0.5*eps*math.exp(-eps*abs(t)) / (1.0 - math.exp(-eps*np.pi) )\n",
    "        zz.append(y_1)\n",
    "    plt.scatter(z,zz)\n",
    "plt.xticks(xticks, xticklabes)\n",
    "plt.xlabel(\"t\",fontname=hfont,fontsize=16)\n",
    "plt.ylabel(r\"$\\rho(t)$\",fontname=hfont,fontsize=16)\n",
    "plt.ylim(0, 0.55)\n",
    "plt.legend()\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "643fc16e-9aba-4c6e-827e-0ae7300706fa",
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3 (ipykernel)",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.10.6"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}

